Two-dimensional interacting self-avoiding walks: new estimates for critical temperatures and exponents

We investigate, by series methods, the behaviour of interacting self-avoiding walks (ISAWs) on the honeycomb lattice and on the square lattice. This is the first such investigation of ISAWs on the honeycomb lattice. We have generated data for ISAWs up to 75 steps on this lattice, and 55 steps on the square lattice. For the hexagonal lattice we find the $\theta$-point to be at $u_\mathrm{c} = 2.767 \pm 0.002.$ The honeycomb lattice is unique among the regular two-dimensional lattices in that the exact growth constant is known for non-interacting walks, and is $\sqrt{2+\sqrt{2}}$, while for half-plane walks interacting with a surface, the critical fugacity, again for the honeycomb lattice, is $1+\sqrt{2}$. We could not help but notice that $\sqrt{2+4\sqrt{2}} = 2.767\ldots .$ We discuss the difficulties of trying to prove, or disprove, this possibility. For square lattice ISAWs we find $u_\mathrm{c}=1.9474 \pm 0.001,$ which is consistent with the best Monte Carlo analysis. We also study bridges and terminally-attached walks (TAWs) on the square lattice at the $\theta$-point. We estimate the exponents to be $\gamma_b=0.00 \pm 0.03,$ and $\gamma_1=0.55 \pm 0.03$ respectively. The latter result is consistent with the prediction $\gamma_1(\theta) = \nu =\frac47$, albeit for a modified version of the problem, while the former estimate appears to be new.

==> anc/hc_isaw_EE.ser <==
1  0  3
2  0  18
3  0  66
4  0  198
5  0  528
5  1  6
6  0  1314
6  1  36
7  0  3096
7  1  156
8  0  7020
8  1  540
9  0  15498
9  1  1548
9  2  72
10  0  33408
10  1  4284
10  2  288
11  0  70722
11  1  10956
11  2  1164
12  0  147528
12  1  26856
12  2  3618
12  3  144
13  0  303744
13  1  64098
13  2  9846
13  3  906
14  0  618876
14  1  147744
14  2  27126
14  3  2916
15  0  1249248
15  1  333678
15  2  68784
15  3  9618
15  4  408
16  0  2501460
16  1  739656
16  2  169776
16  3  26460
16  4  2448
17  0  4973622
17  1  1612182
17  2  407670
17  3  70302
17  4  9270
18  0  9827406
18  1  3468492
18  2  947088
18  3  188100
18  4  26100
18  5  1080
19  0  19309626
19  1  7371648
19  2  2163198
19  3  471018
19  4  74826
19  5  6858
20  0  37753146
20  1  15499584
20  2  4860576
20  3  1149768
20  4  197910
20  5  26244
21  0  73479732
21  1  32289606
21  2  10745406
21  3  2745060
21  4  516642
21  5  78366
21  6  3360
22  0  142434432
22  1  66705408
22  2  23480136
22  3  6360336
22  4  1347678
22  5  207324
22  6  18612
23  0  275070432
23  1  136772574
23  2  50694924
23  3  14569470
23  4  3312156
23  5  561612
23  6  76848
23  7  216
24  0  529419528
24  1  278570376
24  2  108314280
24  3  32880240
24  4  7987986
24  5  1460772
24  6  229068
24  7  9396
25  0  1015777764
25  1  563872218
25  2  229417872
25  3  73114140
25  4  18876480
25  5  3779928
25  6  615696
25  7  56670
26  0  1943358462
26  1  1135055520
26  2  481855356
26  3  160948944
26  4  43590582
26  5  9564444
26  6  1611162
26  7  213804
26  8  1008
27  0  3708097632
27  1  2273124780
27  2  1004743464
27  3  350180196
27  4  99807792
27  5  23187258
27  6  4236468
27  7  673734
27  8  30756
28  0  7058033856
28  1  4531014216
28  2  2081004660
28  3  754857720
28  4  225268650
28  5  55297440
28  6  10906920
28  7  1819944
28  8  160236
29  0  13403567064
29  1  8992597122
29  2  4283588322
29  3  1613766384
29  4  502138410
29  5  129633000
29  6  27635142
29  7  4746372
29  8  630420
29  9  10068
30  0  25400012958
30  1  17776233720
30  2  8768063754
30  3  3422904444
30  4  1108611990
30  5  298735164
30  6  68143914
30  7  12389220
30  8  1900800
30  9  91476
31  0  48037525704
31  1  35009011698
31  2  17854090188
31  3  7210158078
31  4  2421890142
31  5  682814190
31  6  163147044
31  7  31975212
31  8  5340840
31  9  511680
31  10  1536
32  0  90681746670
32  1  68710527648
32  2  36181697724
32  3  15089962140
32  4  5246697276
32  5  1539979344
32  6  385458588
32  7  80805852
32  8  14001534
32  9  1801044
32  10  44784
33  0  170882565468
33  1  134420901906
33  2  72997214778
33  3  31393085922
33  4  11279307876
33  5  3436349256
33  6  897111888
33  7  200515044
33  8  36332844
33  9  5633916
33  10  334008
34  0  321486928308
34  1  262183855320
34  2  146664874890
34  3  64954492848
34  4  24071049252
34  5  7597726020
34  6  2061877770
34  7  484720632
34  8  93783888
34  9  15552144
34  10  1483524
34  11  15588
35  0  603885757938
35  1  509940965952
35  2  293539601592
35  3  133711902396
35  4  51038315430
35  5  16641449520
35  6  4697076912
35  7  1150004520
35  8  237513084
35  9  41605536
35  10  5500518
35  11  196818
36  0  1132695470754
36  1  989206189488
36  2  585383362182
36  3  273956571108
36  4  107554563648
36  5  36172696752
36  6  10574686440
36  7  2694289320
36  8  589624920
36  9  108014688
36  10  16316640
36  11  1114992
36  12  1908
37  0  2121634201932
37  1  1914134043582
37  2  1163434821648
37  3  558832694586
37  4  225371837592
37  5  78063834696
37  6  23586401808
37  7  6235317522
37  8  1436832294
37  9  277636302
37  10  46234038
37  11  4745538
37  12  108222
38  0  3968820067698
38  1  3695228927172
38  2  2304966594240
38  3  1135255189500
38  4  469785942126
38  5  167328646380
38  6  52152965424
38  7  14280220404
38  8  3429821844
38  9  703112148
38  10  123269256
38  11  15977988
38  12  726192
39  0  7415032226082
39  1  7117848078036
39  2  4552880815914
39  3  2297364643356
39  4  974483757540
39  5  356482913652
39  6  114374312124
39  7  32409700344
39  8  8075768790
39  9  1749941862
39  10  322004334
39  11  49307250
39  12  3947532
39  13  35688
40  0  13837411429560
40  1  13681981537452
40  2  8967755832138
40  3  4632268364604
40  4  2012192110152
40  5  755058749328
40  6  249065113608
40  7  72803146716
40  8  18797425866
40  9  4270613904
40  10  826997130
40  11  136424592
40  12  14503428
40  13  483444
41  0  25793488427352
41  1  26247534193248
41  2  17616625395810
41  3  9308430752070
41  4  4137231999834
41  5  1590718894998
41  6  538771727616
41  7  162183358842
41  8  43301192316
41  9  10260321366
41  10  2092982448
41  11  369149442
41  12  49087962
41  13  2984424
41  14  4368
42  0  48029049733410
42  1  50258968092072
42  2  34519726527300
42  3  18645086893176
42  4  8472398454990
42  5  3334544908020
42  6  1158156789084
42  7  358401965868
42  8  98803880964
42  9  24258234168
42  10  5208523992
42  11  962401788
42  12  145401264
42  13  12588120
42  14  245700
43  0  89342195845290
43  1  96064648458150
43  2  67479709711674
43  3  37233447474324
43  4  17284800804996
43  5  6957396517020
43  6  2475362006418
43  7  786309932274
43  8  223478918904
43  9  56723322852
43  10  12758627388
43  11  2474142636
43  12  412464870
43  13  47147778
43  14  2126718
44  0  166031240536584
44  1  183306664933092
44  2  131611763880774
44  3  74140454163168
44  4  35137970852706
44  5  14452757308008
44  6  5261823575460
44  7  1713782708244
44  8  500935193748
44  9  131269783392
44  10  30708174240
44  11  6258775572
44  12  1101134538
44  13  147774348
44  14  10585080
44  15  78984
45  0  308262684259398
45  1  349213803021756
45  2  256141084234380
45  3  147229297062252
45  4  71191770567216
45  5  29899527837744
45  6  11128627709820
45  7  3712376572506
45  8  1114361740200
45  9  301009223820
45  10  72982391082
45  11  15592294398
45  12  2896779906
45  13  443335242
45  14  43126314
45  15  1360440
46  0  571832803220814
46  1  664258675452336
46  2  497477406343500
46  3  291616030856628
46  4  143781276983202
46  5  61615001604528
46  6  23425354938150
46  7  7994805422436
46  8  2460856905540
46  9  684125798652
46  10  171238782402
46  11  38194154172
46  12  7420264488
46  13  1235688084
46  14  144807984
46  15  8164476
46  16  9864
47  0  1059862035556542
47  1  1261667900456484
47  2  964312503845298
47  3  576183884966286
47  4  289511880938166
47  5  126507295151388
47  6  49090704639138
47  7  17125212597780
47  8  5398907760858
47  9  1542321694038
47  10  397942463178
47  11  92302429812
47  12  18793940676
47  13  3336898788
47  14  462958620
47  15  38767320
47  16  675912
48  0  1962810715002516
48  1  2393010264089448
48  2  1865746838981484
48  3  1135783746343584
48  4  581284237861602
48  5  258842509155468
48  6  102444332324202
48  7  36495245315088
48  8  11772021685428
48  9  3449293310700
48  10  916112467206
48  11  219720492648
48  12  46804394250
48  13  8706054960
48  14  1339523136
48  15  138329424
48  16  5912460
49  0  3632199327340890
49  1  4532744882076714
49  2  3603407707249986
49  3  2233889664139392
49  4  1163938366896438
49  5  527871238731102
49  6  212941824333210
49  7  77406784714836
49  8  25522430234082
49  9  7660836747192
49  10  2091480285390
49  11  517781279118
49  12  114863551704
49  13  22424253108
49  14  3763681776
49  15  467391714
49  16  32724672
49  17  226506
50  0  6716418683646834
50  1  8574743950043220
50  2  6947599247204382
50  3  4384341574759368
50  4  2324597000409846
50  5  1073160067034520
50  6  440965228112730
50  7  163443851160372
50  8  55032665260608
50  9  16901302232556
50  10  4735455744654
50  11  1206788976396
50  12  277710338268
50  13  56571669720
50  14  10072677906
50  15  1414189224
50  16  128544192
50  17  3654252
51  0  12410648785787070
51  1  16201177449833694
51  2  13373576535398406
51  3  8587446289398756
51  4  4631204944960926
51  5  2175271592221152
51  6  909936650466798
51  7  343659896847252
51  8  118069537649412
51  9  37064453881170
51  10  10643857538394
51  11  2788604114976
51  12  663630794922
51  13  141125485464
51  14  26428293780
51  15  4146874056
51  16  464841390
51  17  25793814
51  18  35340
52  0  22916739545321256
52  1  30574569751531848
52  2  25702913234761272
52  3  16787260362451248
52  4  9204879827563272
52  5  4396795100406936
52  6  1871350345919214
52  7  719695420693056
52  8  252093506811030
52  9  80816572077012
52  10  23750617298400
52  11  6388463544912
52  12  1566153473742
52  13  346232663460
52  14  67702269870
52  15  11415729060
52  16  1457959500
52  17  116142156
52  18  1845432
53  0  42288596715816498
53  1  57634456057587780
53  2  49324889814968466
53  3  32755705618242966
53  4  18254302071572934
53  5  8863213216485132
53  6  3836310335716194
53  7  1501518741637806
53  8  535855791603126
53  9  175284467276448
53  10  52663981193718
53  11  14523826581414
53  12  3664046906832
53  13  838865510136
53  14  171396938064
53  15  30734027538
53  16  4458548682
53  17  448751358
53  18  18446064
53  19  1776
54  0  77986129717774656
54  1  108525621576597192
54  2  94520443126754376
54  3  63799852140531828
54  4  36122521496881842
54  5  17820964468934820
54  6  7840626760586682
54  7  3121399296187344
54  8  1134179893660104
54  9  378240245586072
54  10  116058896582364
54  11  32769597195864
54  12  8488547623404
54  13  2006184334644
54  14  426132041526
54  15  80102303136
54  16  12682480176
54  17  1477180764
54  18  98088696
54  19  638532
55  0  143729019605837040
55  1  204139979844213336
55  2  180877717336663818
55  3  124053446619585306
55  4  71333886314087652
55  5  35744287017572322
55  6  15978337183970082
55  7  6466837787421648
55  8  2391008625977010
55  9  812362927462674
55  10  254352703928022
55  11  73448598248118
55  12  19513277260044
55  13  4750223726022
55  14  1047778100382
55  15  205958868276
55  16  35161353492
55  17  4711217862
55  18  423589710
55  19  11768430
56  0  264737142317812644
56  1  383607834546444120
56  2  345674903435463186
56  3  240815577043005804
56  4  140590540840557546
56  5  71525906906127120
56  6  32472171001673172
56  7  13354365282026652
56  8  5021344583932122
56  9  1736852800472784
56  10  554451198867252
56  11  163535331527208
56  12  44501526274014
56  13  11128540725144
56  14  2537956669356
56  15  519163277364
56  16  93535714260
56  17  13809259188
56  18  1471259988
56  19  77774040
56  20  112608
57  0  487345531343503848
57  1  720155082428556654
57  2  659774073716963712
57  3  466739034667534692
57  4  276562382028493122
57  5  142805556793877286
57  6  65818206757350720
57  7  27492643571239260
57  8  10507410052083678
57  9  3697864273935294
57  10  1202672420755062
57  11  362019896431416
57  12  100781947983372
57  13  25867506904614
57  14  6083650561860
57  15  1293910351608
57  16  244855577814
57  17  39532117824
57  18  4881612096
57  19  382445220
57  20  6347220
58  0  896644012083702030
58  1  1350702590689999548
58  2  1257732812060984160
58  3  903242035928780064
58  4  543049984347458436
58  5  284506356952404612
58  6  133071129679273542
58  7  56432358485544528
58  8  21911512724862588
58  9  7841201992048116
58  10  2596284391738950
58  11  796846991459652
58  12  226662610199994
58  13  59599076373972
58  14  14417437765374
58  15  3173946079248
58  16  626026760496
58  17  107625817512
58  18  14789893464
58  19  1425756600
58  20  55839312
58  21  7920
59  0  1648813778805615582
59  1  2531060210103311214
59  2  2394782856644999352
59  3  1745415278522598420
59  4  1064453040832634598
59  5  565642642170828180
59  6  268394209737158970
59  7  115510217755412706
59  8  45544177253672208
59  9  16564168854287994
59  10  5580108206667462
59  11  1744958883969942
59  12  506692804005258
59  13  136352082363834
59  14  33872851059120
59  15  7706035509402
59  16  1582132911582
59  17  287738136600
59  18  43723677660
59  19  4997149278
59  20  329411502
59  21  2561760
60  0  3030400217506954122
60  1  4738802152323170088
60  2  4554569957556006810
60  3  3368074862057003028
60  4  2082966706942708536
60  5  1122356812901781852
60  6  540077554778179950
60  7  235799361472063068
60  8  94369891395119814
60  9  34863732879747768
60  10  11941995903493950
60  11  3802019814778752
60  12  1125808936206390
60  13  309666309695640
60  14  78842427739344
60  15  18469204064280
60  16  3929584123602
60  17  747212161248
60  18  121996786482
60  19  15604967736
60  20  1346055840
60  21  36928368
61  0  5566881796608017880
61  1  8864832075229850370
61  2  8652646893501236562
61  3  6490446083444415564
61  4  4069435096164227556
61  5  2222756766448907256
61  6  1084363570943451192
61  7  480118326532892982
61  8  194959289496658866
61  9  73128655863350964
61  10  25455955418772648
61  11  8245984567987302
61  12  2488114752513366
61  13  698820047356428
61  14  182196565690830
61  15  43870612756806
61  16  9659146508526
61  17  1915951691304
61  18  333759312360
61  19  47608146888
61  20  5001842664
61  21  264161454
61  22  725334
62  0  10221512717946622284
62  1  16569948573008921988
62  2  16420557354585716376
62  3  12491034224466543264
62  4  7937939789721612432
62  5  4393963116656569908
62  6  2172534781310908200
62  7  975171385790549892
62  8  401618793525294690
62  9  152885325356627760
62  10  54054944415032382
62  11  17804047471917912
62  12  5469778389269232
62  13  1567008640727892
62  14  417693556949994
62  15  103158746654112
62  16  23416028029602
62  17  4819390997652
62  18  881702980614
62  19  136342707876
62  20  16189338708
62  21  1219371228
62  22  21061332
63  0  18759258798510244362
63  1  30947941310114498532
63  2  31130012193892472562
63  3  24008916089199105660
63  4  15460632870535334544
63  5  8670697048502548566
63  6  4343786595271273374
63  7  1976000110975021956
63  8  825093270572071278
63  9  318630154145881410
63  10  114372337559359860
63  11  38282179273548252
63  12  11967170789659386
63  13  3494283978005472
63  14  951428619564558
63  15  240722652723924
63  16  56244761588208
63  17  11994950028204
63  18  2298524200614
63  19  382153450374
63  20  51222964170
63  21  4904229480
63  22  197143890
63  23  130488
64  0  34412825546466992820
64  1  57758239499756851404
64  2  58957414805277800028
64  3  46090989757117052964
64  4  30068770833315474372
64  5  17080972462669271184
64  6  8667885457961470836
64  7  3994890263937985248
64  8  1690655551055767278
64  9  662063553635765436
64  10  241155613583172432
64  11  81982714210522524
64  12  26059661325986760
64  13  7748281823506884
64  14  2152549780048188
64  15  557039342264544
64  16  133600560216696
64  17  29406656832768
64  18  5856715372878
64  19  1028937282624
64  20  150320392542
64  21  16566989076
64  22  1061587116
64  23  9947556
65  0  63100783438536051162
65  1  107715419950637726814
65  2  111552423673068634794
65  3  88378404397500987504
65  4  58397522435862815172
65  5  33593752569235660902
65  6  17263677756898736322
65  7  8058887156200102386
65  8  3455583905412096618
65  9  1371736082846075754
65  10  506818495752275844
65  11  174912563869226934
65  12  56503198751675364
65  13  17096410258300758
65  14  4841876449532748
65  15  1280488150920108
65  16  314841464566728
65  17  71427131701632
65  18  14762281552380
65  19  2728775152200
65  20  432080368716
65  21  54257799474
65  22  4653820206
65  23  136025496
65  24  11544
66  0  115655193827989800030
66  1  200740076704790438076
66  2  210870012141984137040
66  3  169270025830002922932
66  4  113262015736728988506
66  5  65965472661168617832
66  6  34320876461291277126
66  7  16223026534252506828
66  8  7045977004723180386
66  9  2834282895298517988
66  10  1061776146368162574
66  11  371823829807691628
66  12  121994725419943884
66  13  37536324760915524
66  14  10827294830471538
66  15  2922289142626008
66  16  735290938119276
66  17  171397155765240
66  18  36607070315700
66  19  7051367432556
66  20  1186741470384
66  21  163481853636
66  22  16610856624
66  23  866505636
66  24  3619224
67  0  211892999979314746626
67  1  373845188963740627254
67  2  398252278220959612536
67  3  323842150195859667372
67  4  219383770678542226644
67  5  129333380016461619372
67  6  68110985568779548650
67  7  32591985908298218628
67  8  14333720777378193114
67  9  5840825218934184660
67  10  2217754038350826258
67  11  787719474457070886
67  12  262371163410297210
67  13  82046471077082718
67  14  24087576656810364
67  15  6629752788766626
67  16  1705441840687794
67  17  407943207200604
67  18  89909577537048
67  19  18017948606574
67  20  3206786670804
67  21  483174271686
67  22  56740549608
67  23  4287714900
67  24  84809166
68  0  388056375727535080890
68  1  695761788982994202384
68  2  751487678032624569702
68  3  618901593001152341580
68  4  424398440277177374034
68  5  253199423310467303304
68  6  134938547791817288418
68  7  65349535169071588968
68  8  29094413976081229950
68  9  12006123992174155896
68  10  4618871424628866126
68  11  1663283946322326312
68  12  562126428397603926
68  13  178545007297573848
68  14  53309362455058230
68  15  14947368067471860
68  16  3925577370487734
68  17  961485643657440
68  18  217955548998702
68  19  45186510447900
68  20  8411962953744
68  21  1353618865116
68  22  175790599992
68  23  16338039084
68  24  669507300
68  25  980028
69  0  710402451193476201072
69  1  1294043329642709807436
69  2  1416827159860509540984
69  3  1181568472001534753778
69  4  819991746245703391422
69  5  494987315691776021868
69  6  266895158119161043458
69  7  130785128505669328566
69  8  58929418884927823044
69  9  24619429470809723442
69  10  9593204450576795592
69  11  3501107156803335528
69  12  1200085117386748962
69  13  386971316123818488
69  14  117439076377008090
69  15  33521352752658546
69  16  8980991487406704
69  17  2250073153893972
69  18  523974348993492
69  19  112241579795088
69  20  21797466181782
69  21  3729607291740
69  22  533471346204
69  23  58298765118
69  24  3790856352
69  25  46365372
70  0  1300021920964296295164
70  1  2405277816538747981860
70  2  2669037571748172884616
70  3  2253509143775822396340
70  4  1582444703940313143438
70  5  966328629071071090500
70  6  527053637859321864006
70  7  261267768979800175692
70  8  119112667953396077718
70  9  50365704407769017784
70  10  19871700700477466988
70  11  7347304756881693612
70  12  2553205910963699160
70  13  835369016231437524
70  14  257518296520700328
70  15  74767059412391088
70  16  20411526342383316
70  17  5223071386953360
70  18  1246296664567638
70  19  274899507891120
70  20  55325970788796
70  21  9938844775512
70  22  1526741597124
70  23  186368012712
70  24  15590249244
70  25  481039740
70  26  161532
71  0  2378141962793454379110
71  1  4468044845418629848818
71  2  5023953049146503710752
71  3  4293740132720718779022
71  4  3050328928448351135106
71  5  1883970454405589232828
71  6  1039205493088950203118
71  7  521018194752739176084
71  8  240282022245338518770
71  9  102805479189811991034
71  10  41058594236927225724
71  11  15374650293062468556
71  12  5414406168331940850
71  13  1796723125359276558
71  14  562327145160292848
71  15  165969420035135052
71  16  46137626670162114
71  17  12048420009639168
71  18  2942867555658798
71  19  667486896314106
71  20  139044564178896
71  21  26147246760060
71  22  4296721863642
71  23  582739143510
71  24  59066336940
71  25  3203873652
71  26  21193644
72  0  4348810716176982468852
72  1  8294947014190595161140
72  2  9449306232830250331068
72  3  8173366993901345333256
72  4  5873260329531719865144
72  5  3668259261362954924016
72  6  2045982420779681981268
72  7  1037251843064075779236
72  8  483782728721200439652
72  9  209388933479081248740
72  10  84626327435687620830
72  11  32082871175867242296
72  12  11445685967398649022
72  13  3850471739870678340
72  14  1222821777658003722
72  15  366638376869430984
72  16  103690305092266164
72  17  27599989631865840
72  18  6888587200113168
72  19  1602367982875872
72  20  344006762107158
72  21  67196197344024
72  22  11634904419984
72  23  1704910741776
72  24  195157748880
72  25  14508551880
72  26  324725832
72  27  12096
73  0  7949737632460815129438
73  1  15390776884981505450424
73  2  17759352437949790324716
73  3  15544142988109946461326
73  4  11296412644193507710266
73  5  7133454241170810787482
73  6  4022322958352393320176
73  7  2061601918096942881342
73  8  972244700412638675472
73  9  425583439589386320990
73  10  174014813815224829224
73  11  66771690015828046752
73  12  24123403122448832346
73  13  8224077419980600950
73  14  2649020880405236586
73  15  806449828653422550
73  16  231892166268744534
73  17  62871487277081928
73  18  16020865894475094
73  19  3817842985644312
73  20  843810179014650
73  21  170910698736810
73  22  31089578028114
73  23  4898769710430
73  24  628566969534
73  25  58521183618
73  26  2567155488
73  27  7733802
74  0  14527437504180087880332
74  1  28540764384866636872032
74  2  33353137516092362563734
74  3  29535532419856630151772
74  4  21704239438323085016910
74  5  13855117432088467864872
74  6  7896704436122795249868
74  7  4091070689163809288676
74  8  1950394300694223664860
74  9  863252546658299880084
74  10  357007819729342365000
74  11  138610440939598256664
74  12  50696061678291985380
74  13  17507692403016406092
74  14  5717046131380798704
74  15  1766154978017728452
74  16  515977779765286278
74  17  142352018039580012
74  18  36986668714486926
74  19  9011304040635576
74  20  2044427688972648
74  21  427319189568180
74  22  80954131140414
74  23  13493836334664
74  24  1882215430722
74  25  200983237344
74  26  13021297704
74  27  197378748
75  0  26538892062379015737738
75  1  52897510129057535412564
75  2  62594651789838917777562
75  3  56071966502811812392254
75  4  41658567432380442019434
75  5  26878600735279055633148
75  6  15482014145829883000476
75  7  8105936223597031446558
75  8  3905871462721151523894
75  9  1747616784177310962888
75  10  730837769811556005882
75  11  287035651045229396910
75  12  106246921241199151014
75  13  37156074000329487516
75  14  12295575021881487654
75  15  3852806989737240534
75  16  1143003657872633682
75  17  320687317228987470
75  18  84898736956067376
75  19  21129940139117532
75  20  4915197415086090
75  21  1058999078788086
75  22  208517177600106
75  23  36665739509412
75  24  5535185109018
75  25  671061785376
75  26  56756711124
75  27  1952510298
75  28  2070648


==> anc/hc_isaw_MD.ser <==
1  0  3
2  0  24
3  0  114
4  0  426
5  0  1314
5  1  72
6  0  3780
6  1  270
7  0  10134
7  1  1038
8  0  25806
8  1  3510
9  0  63342
9  1  9270
9  2  1458
10  0  150540
10  1  26088
10  2  3774
11  0  347292
11  1  70200
11  2  12942
12  0  786708
12  1  177930
12  2  37818
12  3  1494
13  0  1745112
13  1  448182
13  2  90954
13  3  18726
14  0  3818706
14  1  1078980
14  2  249162
14  3  43248
15  0  8230650
15  1  2547870
15  2  652296
15  3  133050
15  4  4848
16  0  17552052
16  1  5904684
16  2  1612068
16  3  352236
16  4  31968
17  0  36986184
17  1  13478310
17  2  3995982
17  3  839790
17  4  195084
18  0  77309280
18  1  30262842
18  2  9473796
18  3  2246004
18  4  427014
18  5  14364
19  0  160066548
19  1  67212990
19  2  22157328
19  3  5825676
19  4  1203138
19  5  100062
20  0  329266848
20  1  147217446
20  2  51181278
20  3  14021130
20  4  3088716
20  5  417978
21  0  672078090
21  1  319462992
21  2  116777088
21  3  34390668
21  4  7431114
21  5  1700844
21  6  73212
22  0  1364513502
22  1  686070732
22  2  262407582
22  3  80285850
22  4  19611414
22  5  3690384
22  6  320016
23  0  2752500600
23  1  1461881340
23  2  585158472
23  3  186870186
23  4  49629870
23  5  10134522
23  6  1389600
23  7  8424
24  0  5527843218
24  1  3088609830
24  2  1286559324
24  3  429644538
24  4  117782586
24  5  25564896
24  6  4314168
24  7  194202
25  0  11040813900
25  1  6482223006
25  2  2810782590
25  3  978310236
25  4  284791002
25  5  63161622
25  6  14033580
25  7  1336020
26  0  21969920250
26  1  13507721934
26  2  6075680346
26  3  2195608686
26  4  658905144
26  5  161748612
26  6  31697430
26  7  4323702
26  8  35742
27  0  43512127344
27  1  27989098362
27  2  13057053474
27  3  4898192700
27  4  1528110462
27  5  403141410
27  6  85070910
27  7  14165232
27  8  745476
28  0  85903624938
28  1  57645382134
28  2  27815703822
28  3  10782081066
28  4  3494954118
28  5  946637766
28  6  212935908
28  7  39251238
28  8  3600048
29  0  168901956378
29  1  118147266360
29  2  58948207092
29  3  23619128454
29  4  7944032700
29  5  2268281754
29  6  527586822
29  7  114123078
29  8  15850692
29  9  473094
30  0  331182231480
30  1  240893696286
30  2  124005537360
30  3  51213560400
30  4  17781588468
30  5  5222305206
30  6  1314465822
30  7  268643916
30  8  43138170
30  9  2422710
31  0  647054783730
31  1  489080921046
31  2  259660015278
31  3  110537748930
31  4  39666719796
31  5  12085246002
31  6  3218977938
31  7  707410128
31  8  127311414
31  9  13303524
31  10  72096
32  0  1261181469408
32  1  988507014924
32  2  540314823366
32  3  236530794528
32  4  87289715640
32  5  27532009896
32  6  7512608334
32  7  1743398952
32  8  335773266
32  9  44491794
32  10  1493988
33  0  2450395137306
33  1  1990436480286
33  2  1119696120306
33  3  504014488578
33  4  191517519504
33  5  62498933982
33  6  17819137038
33  7  4304538708
33  8  926651046
33  9  152449410
33  10  12038202
34  0  4750978483224
34  1  3992172119526
34  2  2307817155258
34  3  1066065336990
34  4  415860780252
34  5  139640987448
34  6  40882000728
34  7  10466391360
34  8  2227544292
34  9  392883954
34  10  41306988
34  11  530952
35  0  9185506535178
35  1  7980322477410
35  2  4739158958562
35  3  2246386308894
35  4  900071752356
35  5  311472242946
35  6  94247199144
35  7  25319846664
35  8  5749003890
35  9  1099741068
35  10  153915696
35  11  6944508
36  0  17726217838398
36  1  15897493476918
36  2  9686077725600
36  3  4703662919322
36  4  1931039043876
36  5  685408739040
36  6  213842792646
36  7  58730419800
36  8  13984673166
36  9  2827298502
36  10  444766752
36  11  35209926
36  12  52758
37  0  34121592879264
37  1  31574564076978
37  2  19731153408486
37  3  9815128738278
37  4  4129883524512
37  5  1505582617308
37  6  484304121864
37  7  138223219572
37  8  34242298350
37  9  7530245910
37  10  1351155468
37  11  164018286
37  12  4930044
38  0  65572717005984
38  1  62519340143100
38  2  40026696622260
38  3  20368559716386
38  4  8766390319176
38  5  3273043958364
38  6  1079684714094
38  7  315934015746
38  8  81893232462
38  9  18184156776
38  10  3426072726
38  11  471101844
38  12  25082652
39  0  125726183268366
39  1  123458165269122
39  2  80954953531806
39  3  42136914075906
39  4  18553193726238
39  5  7098904634616
39  6  2406019204362
39  7  725673028626
39  8  196032274854
39  9  46080673932
39  10  9265212024
39  11  1497528168
39  12  138114300
39  13  1348962
40  0  240703978542468
40  1  243129595855206
40  2  163129721006340
40  3  86748424547004
40  4  39014677695960
40  5  15261052609104
40  6  5291456636754
40  7  1639870249308
40  8  452704935216
40  9  110680515582
40  10  23361193032
40  11  4068686388
40  12  471313776
40  13  17954292
41  0  459877797842886
41  1  477631947306402
41  2  327822091358616
41  3  178078621121964
41  4  81813524630724
41  5  32730801635988
41  6  11626996846068
41  7  3704520795408
41  8  1058522133258
41  9  268425937548
41  10  60559374960
41  11  11595396456
41  12  1714430160
41  13  129404070
41  14  140040
42  0  877445412821298
42  1  936017931020220
42  2  656613844737228
42  3  363999997302102
42  4  170603111523780
42  5  69668138599884
42  6  25287174699606
42  7  8240358737934
42  8  2411258682258
42  9  633931548282
42  10  145949402844
42  11  28998636300
42  12  4600948518
42  13  447065352
42  14  8983746
43  0  1671013171903974
43  1  1830235338329520
43  2  1311900692576304
43  3  742068371759844
43  4  354823857809904
43  5  147948287069742
43  6  54909531633000
43  7  18341400678486
43  8  5518565924376
43  9  1503643914684
43  10  363725266908
43  11  76531303344
43  12  13564631484
43  13  1695863592
43  14  85179060
44  0  3178431094836972
44  1  3570836323846020
44  2  2613386600627370
44  3  1507049624085210
44  4  734336989722786
44  5  312152391134094
44  6  118187750613468
44  7  40302869938752
44  8  12426731483742
44  9  3458590286526
44  10  864031745718
44  11  189719376510
44  12  35526336348
44  13  5057031306
44  14  406108884
44  15  2732844
45  0  6035285977430082
45  1  6952595236891596
45  2  5194164531788562
45  3  3053191255653126
45  4  1516051360848180
45  5  657114508009662
45  6  253958375982132
45  7  88547562307728
45  8  28001915554866
45  9  8038130217450
45  10  2076728417148
45  11  481758325422
45  12  96998849586
45  13  16100134512
45  14  1822638378
45  15  64715184
46  0  11447310591056550
46  1  13509981371132070
46  2  10295886403129752
46  3  6164409896347914
46  4  3116251718359338
46  5  1375464947041308
46  6  541584348016908
46  7  192576374016630
46  8  62170231831302
46  9  18245124605970
46  10  4857833579628
46  11  1153850322300
46  12  239982715164
46  13  42064354956
46  14  5325175212
46  15  322648248
46  16  354360
47  0  21678167903033160
47  1  26202845723783328
47  2  20365753348551132
47  3  12418014690116928
47  4  6390805174375356
47  5  2872848976340724
47  6  1152940333396590
47  7  418433131815498
47  8  138197314138914
47  9  41605113747618
47  10  11434462104510
47  11  2833551792450
47  12  620847631620
47  13  117687638538
47  14  17429811354
47  15  1615051008
47  16  29205630
48  0  41011305393486006
48  1  50728445140277736
48  2  40186519813809396
48  3  24938422031561382
48  4  13055113348323966
48  5  5970381240960648
48  6  2438515841210766
48  7  901286951124186
48  8  303410120162616
48  9  93374793660438
48  10  26197656022998
48  11  6670214567874
48  12  1517445991926
48  13  300529076184
48  14  48732262200
48  15  5461899246
48  16  247250916
49  0  77473320264513276
49  1  98040126048257052
49  2  79144178500784946
49  3  49978182522229062
49  4  26611773267524484
49  5  12381880115819712
49  6  5148266727099294
49  7  1939141371132972
49  8  666363152143590
49  9  209873188005708
49  10  60550934986698
49  11  15903258417102
49  12  3785958932238
49  13  795790960620
49  14  143667666234
49  15  19795869672
49  16  1577500494
49  17  11687772
50  0  146217358573054386
50  1  189162119245664232
50  2  155522737591868448
50  3  99878652710766132
50  4  54055427643627408
50  5  25564713070759830
50  6  10807421030046438
50  7  4140873826665348
50  8  1448964631522662
50  9  465105736437822
50  10  136956898443282
50  11  36918006737340
50  12  9001988420046
50  13  1951415540184
50  14  366631963428
50  15  54458221020
50  16  5343482664
50  17  157102920
51  0  275588534685325254
51  1  364392821198931090
51  2  305063030784628092
51  3  199215786250782000
51  4  109580195981803134
51  5  52678454725514196
51  6  22646765503742286
51  7  8831139959544390
51  8  3149317246730460
51  9  1032341407200114
51  10  311233035062760
51  11  86314803238296
51  12  21827483011356
51  13  4958439825024
51  14  990902153046
51  15  164773705050
51  16  19992810246
51  17  1178538756
51  18  2100216
52  0  518983499872277844
52  1  700880032286129754
52  2  597176995512885918
52  3  396335926444437882
52  4  221433210758064930
52  5  108117813364224270
52  6  47217582834020226
52  7  18712393952948208
52  8  6786576316707282
52  9  2264260003784640
52  10  696368048283414
52  11  196985561012850
52  12  51018721246380
52  13  11964770299656
52  14  2483236444836
52  15  441005428932
52  16  59921204694
52  17  5097963018
52  18  84359118
53  0  976121805040231446
53  1  1346086091264169708
53  2  1167058580295298212
53  3  787081267329591168
53  4  446616808056476460
53  5  221483780433545922
53  6  98274177534218112
53  7  39594245124333564
53  8  14614514852978520
53  9  4969786647286170
53  10  1561394178793620
53  11  452972131572924
53  12  120731706354600
53  13  29423353392558
53  14  6426946089468
53  15  1233425101914
53  16  193304037672
53  17  21755811564
53  18  971602002
53  19  149688
54  0  1834480251525987594
54  1  2581626261563162262
54  2  2276521171927508700
54  3  1559403095031377802
54  4  898194562369833168
54  5  452094768776595708
54  6  203624432217063684
54  7  83303653077566604
54  8  31238902845306216
54  9  10802318075952282
54  10  3454056885635478
54  11  1021192396544682
54  12  278498876600250
54  13  69447737679624
54  14  15612893252010
54  15  3096555481548
54  16  515019358674
54  17  63870224652
54  18  4453061814
54  19  32122044
55  0  3443643767110918776
55  1  4944402929025408480
55  2  4433802815910253590
55  3  3084363657136297422
55  4  1803173356517175750
55  5  921169059148736070
55  6  421191230821696494
55  7  175011863252538444
55  8  66713661355856100
55  9  23479168107158826
55  10  7654845391799634
55  11  2312925332386914
55  12  647219869139526
55  13  166627173634152
55  14  39029727406782
55  15  8159801931210
55  16  1473437078502
55  17  210416289420
55  18  20174154870
55  19  596102790
56  0  6459623726199167706
56  1  9457423589966704380
56  2  8620527686516509338
56  3  6087486060771670188
56  4  3610406442586308042
56  5  1870846809822863802
56  6  867729435772043640
56  7  365833101942934992
56  8  141561357697762794
56  9  50606050454453592
56  10  16772004747102702
56  11  5160728072888568
56  12  1471435080425880
56  13  387106567308468
56  14  93173108930892
56  15  20146762649628
56  16  3820518860868
56  17  594194575392
56  18  67194501114
56  19  3721350492
56  20  6495714
57  0  12103934441092985604
57  1  18066411575704280922
57  2  16736378737633683336
57  3  11995701666022967274
57  4  7216928140251610746
57  5  3793144898862201498
57  6  1784732783187942756
57  7  763596820247915808
57  8  300061104328855374
57  9  109037547614167338
57  10  36784528924041246
57  11  11544118587906048
57  12  3367884555786360
57  13  909722537292942
57  14  226410482464506
57  15  51152106129450
57  16  10309973149596
57  17  1776108505356
57  18  239214479904
57  19  20455572840
57  20  382569744
58  0  22664822255919975750
58  1  34470804141187303524
58  2  32441296882363267578
58  3  23591273064231233598
58  4  14391131755820801100
58  5  7667880711758640600
58  6  3657525783718167210
58  7  1586700349456906668
58  8  632438616415006284
58  9  233229369766909776
58  10  79914293916846876
58  11  25493217676848312
58  12  7569449042687388
58  13  2087081213854344
58  14  530744834576034
58  15  123110266641348
58  16  25570748476392
58  17  4607480545452
58  18  666546277230
58  19  67696081062
58  20  2772564486
58  21  620676
59  0  42397399065416364270
59  1  65691197752493550726
59  2  62797921398126841176
59  3  46327077386777218068
59  4  28652165856441955044
59  5  15475749765022391346
59  6  7483632328302466446
59  7  3292261223595249096
59  8  1331450977655259990
59  9  498580613272549548
59  10  173665141998914970
59  11  56409776905021488
59  12  17089791891207534
59  13  4824018577218420
59  14  1262082029280714
59  15  303425315111520
59  16  65981794847184
59  17  12673840145040
59  18  2035548340470
59  19  246989877624
59  20  17138151990
59  21  157790142
60  0  79259769223063290072
60  1  125049198323909335842
60  2  121381250875055434422
60  3  90807364858595913612
60  4  56917981339828987302
60  5  31149553785417377154
60  6  15261890364708198192
60  7  6803644877388109836
60  8  2789020428054538770
60  9  1059091357756930902
60  10  374318081601940980
60  11  123461915293059894
60  12  38035731014829000
60  13  10927008632441898
60  14  2916156353051088
60  15  718020280754460
60  16  160829409528576
60  17  32139270265698
60  18  5502327995754
60  19  741423341286
60  20  66954569544
60  21  1955899422
61  0  148031924534918581248
61  1  237773598124184459124
61  2  234317475242733537204
61  3  177747581983258966032
61  4  112901650978934157384
61  5  62602020205681361436
61  6  31077251690358932688
61  7  14040012627425099970
61  8  5835184736082946944
61  9  2247967160310791214
61  10  806769349043639604
61  11  270542474081914668
61  12  84889128753113016
61  13  24905081244507660
61  14  6809538613610562
61  15  1727088659800578
61  16  401802032499240
61  17  84474527068368
61  18  15600079938708
61  19  2383104579558
61  20  271765545264
61  21  15504902682
61  22  59055270
62  0  276314024579012274630
62  1  451645801206000713052
62  2  451712401885131088800
62  3  347333400482877551424
62  4  223487986760449833918
62  5  125500064874086132586
62  6  63091817259875096604
62  7  28867507725448858590
62  8  12153736980824375784
62  9  4744763005663012272
62  10  1726453496672464794
62  11  587406760953403578
62  12  187150121005238850
62  13  55814296108023306
62  14  15548080465077594
62  15  4023395382138378
62  16  958718814632268
62  17  207214526790600
62  18  39685214321664
62  19  6419377372662
62  20  800198259528
62  21  62772620220
62  22  1179713970
63  0  515305444081033716222
63  1  856980686403649983792
63  2  869759410867348259370
63  3  677830480637307952902
63  4  441776474814062589474
63  5  251228991062366487678
63  6  127899676038129438906
63  7  59271225992585480352
63  8  25283107123018838772
63  9  10005681863654296794
63  10  3693347022276724176
63  11  1276096504003411512
63  12  413469110534150202
63  13  125636600849077662
63  14  35759985272900796
63  15  9493258990225254
63  16  2334511959455418
63  17  525155813678520
63  18  106062328778634
63  19  18558038754900
63  20  2625641239056
63  21  264008610606
63  22  11338710690
63  23  11132814
64  0  960479304107871667908
64  1  1624523658324222854136
64  2  1672557210793767591414
64  3  1320709788786033352860
64  4  871604432890019811804
64  5  501762799409484686130
64  6  258565685484871279182
64  7  121293820114627625718
64  8  52383953634958404612
64  9  20994944991126882582
64  10  7851877931922716586
64  11  2750183234827135362
64  12  903953553614780520
64  13  278972413333625568
64  14  80721651674210868
64  15  21826934421964158
64  16  5483528297466090
64  17  1266080166051204
64  18  264405898285284
64  19  48585646058196
64  20  7434972992160
64  21  857104445946
64  22  57363465366
64  23  597966492
65  0  1788745452268428698454
65  1  3076428513721988156022
65  2  3212718985049082393330
65  3  2570144882743345604454
65  4  1717369329376229834232
65  5  1000757937858371846928
65  6  521993808905542719876
65  7  247880878341078831228
65  8  108400024989857502036
65  9  44010497309534945118
65  10  16683644779578117252
65  11  5928189018457992192
65  12  1978981490801109384
65  13  621259077856113504
65  14  183276994463695458
65  15  50671522273896504
65  16  13073096981315106
65  17  3120438133895760
65  18  680405836584888
65  19  132752546800452
65  20  22271131841814
65  21  2998303515522
65  22  275673281544
65  23  8971740198
65  24  987624
66  0  3329549934207111542664
66  1  5820723413452176563322
66  2  6163760240722135377630
66  3  4994199575756841924558
66  4  3377806445790212882670
66  5  1991758415437692690768
66  6  1051138875481127883576
66  7  505047141279100982520
66  8  223497781996610353284
66  9  91845956783930964012
66  10  35253901695996394020
66  11  12689647962069903804
66  12  4294040575273481628
66  13  1367444381491410228
66  14  409634067049860978
66  15  115209229385592720
66  16  30283195938726114
66  17  7387170682651110
66  18  1652114705273784
66  19  332673776613612
66  20  58392030343644
66  21  8401604337180
66  22  888848837136
66  23  48584198232
66  24  232086186
67  0  6192710193519546210618
67  1  11002657878591675467934
67  2  11812890636043041007302
67  3  9693209565163347608418
67  4  6635346556910276655420
67  5  3958911599438338216530
67  6  2113849621320151546890
67  7  1027658387311438726896
67  8  460239835492534372434
67  9  191476386400774037808
67  10  74443335046363149216
67  11  27160127215017826680
67  12  9324364930372303158
67  13  3016452008571544062
67  14  919477685621688450
67  15  263778107043632052
67  16  70964460089828562
67  17  17802989756258052
67  18  4123465795382490
67  19  868641774953124
67  20  162274695198024
67  21  25681071870660
67  22  3165357425454
67  23  250359037926
67  24  5490702492
68  0  11512405171477033080582
68  1  20780330009838202280448
68  2  22614184785800182887576
68  3  18787508069690334718026
68  4  13012824143736584707890
68  5  7853403346519300764618
68  6  4241038542862352901282
68  7  2085251268442909648620
68  8  944605128871869779766
68  9  397578791827799403936
68  10  156423653002156161918
68  11  57776498483546727924
68  12  20091093638476274742
68  13  6587540087545584792
68  14  2037274670359327758
68  15  593526577728527418
68  16  162423007367805132
68  17  41546963378062200
68  18  9848854188937326
68  19  2135649827924094
68  20  415083825184572
68  21  69688600790946
68  22  9446426988066
68  23  911805884094
68  24  39588346218
68  25  62452032
69  0  21385963059275697548118
69  1  39212129966819532342234
69  2  43248233846787195961896
69  3  36374018998721141266836
69  4  25489736847451548795450
69  5  15559629004222302515514
69  6  8497961983151436111540
69  7  4225860288521638101912
69  8  1936383063361647687030
69  9  824651957011966817430
69  10  328426053983799853530
69  11  122863814723739685182
69  12  43306429898328540834
69  13  14407743760681222002
69  14  4527433465946966250
69  15  1342839504180415716
69  16  375072430986104046
69  17  98279507178637638
69  18  23993077469213376
69  19  5400392274720246
69  20  1102949802521490
69  21  198720669335226
69  22  30129365392014
69  23  3511121025684
69  24  245250111660
69  25  3446984862
70  0  39709468623363797479938
70  1  73934168716359319940700
70  2  82622848064305114077648
70  3  70331697889507565952054
70  4  49852316396229014167152
70  5  30771057992129335973802
70  6  16990874514356055688254
70  7  8541997518697583081964
70  8  3957404148100553807292
70  9  1704250053264562485144
70  10  686515384770101322804
70  11  259855668120177654258
70  12  92713420585067602860
70  13  31241036395350947418
70  14  9949835711687962542
70  15  2993776182361530162
70  16  849537016116137700
70  17  226494358796416248
70  18  56402439726454278
70  19  12992516725484022
70  20  2728691290315794
70  21  510378780201774
70  22  81572356310844
70  23  10358217293076
70  24  898147027140
70  25  29572013232
70  26  9854028
71  0  73680810527643096156390
71  1  139284862223836341130866
71  2  157694964082022816408718
71  3  135848987799748848071820
71  4  97390618885219022038152
71  5  60781407317823776799402
71  6  33930103935530743173612
71  7  17245281913889309218458
71  8  8078206573342167787062
71  9  3518281943302248681732
71  10  1433807044746114687930
71  11  549318735382297640364
71  12  198502641497771406090
71  13  67803625774221892992
71  14  21915460391021788374
71  15  6702101048151187848
71  16  1937016544458410730
71  17  527507109639069804
71  18  134714995540088922
71  19  32006090679174270
71  20  6989077490493114
71  21  1376515295011512
71  22  236774638639548
71  23  33625736486550
71  24  3552700824936
71  25  204343553916
71  26  1523137212
72  0  136655967430122286880250
72  1  262204415067504606046164
72  2  300681838594296934935012
72  3  262079939150555113649376
72  4  189984282872319981924462
72  5  119854348748436835467414
72  6  67620615461327099167308
72  7  34733798199522138467970
72  8  16443901998945497846970
72  9  7239074685119002812996
72  10  2982595361187397451238
72  11  1155584707910572953024
72  12  422455326408586765224
72  13  146052859015414156464
72  14  47808696089515341258
72  15  14819902648679025666
72  16  4345530305591899998
72  17  1202337365611504644
72  18  312581794100587992
72  19  75831853023591462
72  20  16985907866626704
72  21  3457932117560154
72  22  623155032319860
72  23  95018133143736
72  24  11293205967036
72  25  872277663348
72  26  20985940350
72  27  639468
73  0  253287681347943062781372
73  1  493206958543497016787736
73  2  572801057648614125216348
73  3  505102684286803196067060
73  4  370215042338785653675708
73  5  236072919077991405905172
73  6  134606013841535790174264
73  7  69874729063374703655286
73  8  33434326436908207185882
73  9  14878881759128103742254
73  10  6198774655952769156474
73  11  2429472928200268199742
73  12  898926980948402271150
73  13  314773950548578528494
73  14  104459492178640554288
73  15  32868498861992674512
73  16  9799687504448272692
73  17  2763103467718794174
73  18  734289488843856990
73  19  182885132506710306
73  20  42325317916030668
73  21  8985896576037300
73  22  1714335631821804
73  23  284110870921176
73  24  38588419334022
73  25  3813253233294
73  26  182311287144
73  27  608322666
74  0  469271143387518817725066
74  1  927074355438192920311728
74  2  1090177295533443036934686
74  3  972364171691437585437690
74  4  720439996534496311261392
74  5  464238238113148543530156
74  6  267444324419259939680844
74  7  140259785451305123061744
74  8  67804683858747064075380
74  9  30488345243825427989406
74  10  12836282104100867925030
74  11  5085336343024852954452
74  12  1902585548988793430400
74  13  673914676938113625684
74  14  226346246427107211654
74  15  72127121539824159246
74  16  21796359203331496266
74  17  6236750158954683534
74  18  1684359300838463748
74  19  427230571708855956
74  20  100983801231588840
74  21  21984072078754830
74  22  4330466148347790
74  23  749335156492182
74  24  108460967301564
74  25  11983182935874
74  26  809457438054
74  27  13154928846
75  0  868880058855465619038102
75  1  1741288469110677377509278
75  2  2073086482080178654498632
75  3  1870113836179748836283820
75  4  1400553576223239450430644
75  5  911942796991890938820870
75  6  530781114095006324322924
75  7  281223160179799268261532
75  8  137352981893688481482276
75  9  62407396937513225829264
75  10  26556361282339935718932
75  11  10637084938433913065712
75  12  4025486167759646281380
75  13  1443146128500140724882
75  14  490964707708557111378
75  15  158635020938951996016
75  16  48673334585973073650
75  17  14166312219078347274
75  18  3901237895588675964
75  19  1012411512493857570
75  20  245980645273899948
75  21  55406558358727530
75  22  11401420844729460
75  23  2093551350102132
75  24  329945155367106
75  25  41702028172494
75  26  3672886726584
75  27  135922791234
75  28  152341740


==> anc/hc_isaw_RG.ser <==
1  0  3
2  0  30
3  0  174
4  0  774
5  0  2718
5  1  216
6  0  8910
6  1  792
7  0  26820
7  1  3360
8  0  75696
8  1  12600
9  0  204282
9  1  34560
9  2  7380
10  0  529740
10  1  106488
10  2  17100
11  0  1321416
11  1  310680
11  2  62586
12  0  3226842
12  1  835380
12  2  192996
12  3  10296
13  0  7667976
13  1  2245788
13  2  467280
13  3  128958
14  0  17920866
14  1  5702160
14  2  1397280
14  3  263832
15  0  41060784
15  1  14177964
15  2  3903612
15  3  852306
15  4  39936
16  0  92846808
16  1  34550532
16  2  10062828
16  3  2307312
16  4  272700
17  0  206641710
17  1  82820844
17  2  26247906
17  3  5562864
17  4  1662498
18  0  455334588
18  1  194625180
18  2  64708758
18  3  16067016
18  4  3260808
18  5  137952
19  0  990708300
19  1  452094930
19  2  157437282
19  3  44044950
19  4  9518976
19  5  996048
20  0  2138157294
20  1  1032686496
20  2  378800868
20  3  108818196
20  4  24878334
20  5  4209264
21  0  4566775704
21  1  2334584988
21  2  899198982
21  3  278745558
21  4  60854226
21  5  17089320
21  6  787674
22  0  9688859424
22  1  5214104460
22  2  2095004556
22  3  669380940
22  4  171668538
22  5  33878628
22  6  3442572
23  0  20377726452
23  1  11542175334
23  2  4847690286
23  3  1610977500
23  4  452300508
23  5  96418404
23  6  15687846
23  7  98496
24  0  42620528340
24  1  25294785948
24  2  11021537214
24  3  3832878708
24  4  1093996764
24  5  246397716
24  6  48850884
24  7  2360232
25  0  88482858624
25  1  55013557830
25  2  24913566762
25  3  9020853804
25  4  2742170316
25  5  624283164
25  6  159458496
25  7  16468980
26  0  182833623432
26  1  118634555928
26  2  55600589466
26  3  20865844560
26  4  6485496078
26  5  1676148768
26  6  339974850
26  7  52467576
26  8  490920
27  0  375384284748
27  1  254178621252
27  2  123376872984
27  3  48024491118
27  4  15493467552
27  5  4308747714
27  6  943040184
27  7  177991302
27  8  10346160
28  0  767624472882
28  1  540654677136
28  2  270904564278
28  3  108724633776
28  4  36464012550
28  5  10258810488
28  6  2392806168
28  7  493038324
28  8  49194756
29  0  1560987466020
29  1  1143545531994
29  2  591694848180
29  3  245206654398
29  4  85290757254
29  5  25339200894
29  6  6083007084
29  7  1445722182
29  8  219330576
29  9  7183170
30  0  3163300419042
30  1  2403674923284
30  2  1280909239614
30  3  546329550024
30  4  195800918310
30  5  59383584360
30  6  15676818498
30  7  3303999432
30  8  583417620
30  9  34904700
31  0  6378998444784
31  1  5027471855574
31  2  2759739334152
31  3  1212182302746
31  4  448838982996
31  5  141089706588
31  6  39342480996
31  7  8957613090
31  8  1773139758
31  9  201564606
31  10  1139712
32  0  12824708919798
32  1  10458401107092
32  2  5901442507278
32  3  2661949703196
32  4  1011502574844
32  5  329189708856
32  6  92978770236
32  7  22334574036
32  8  4665588528
32  9  664293864
32  10  24300228
33  0  25671721795692
33  1  21660658109148
33  2  12565147182516
33  3  5822908021818
33  4  2276847965886
33  5  766151642934
33  6  226248705420
33  7  56550262332
33  8  13044136794
33  9  2312118006
33  10  197170848
34  0  51251168083770
34  1  44649283009140
34  2  26580455072370
34  3  12624624709164
34  4  5060988629676
34  5  1748984239620
34  6  527276699370
34  7  140769922608
34  8  30946966362
34  9  5860928340
34  10  650799108
34  11  9462816
35  0  101922074530092
35  1  91674681042978
35  2  56008104456258
35  3  27274504094190
35  4  11223966748014
35  5  3995314345332
35  6  1244402655336
35  7  347992967268
35  8  81863114796
35  9  16814794878
35  10  2522876598
35  11  124243668
36  0  202211468530506
36  1  187440931872684
36  2  117349710501222
36  3  58479398672256
36  4  24628720882266
36  5  8974243158408
36  6  2881341912276
36  7  816358578948
36  8  201202160202
36  9  43177906584
36  10  7211733516
36  11  614536308
36  12  991008
37  0  399788724500316
37  1  381890914734258
37  2  244996595966166
37  3  124971966802986
37  4  53911100171538
37  5  20165598203604
37  6  6671473780716
37  7  1964924328798
37  8  503952045252
37  9  116815196952
37  10  22306773000
37  11  2898727452
37  12  94205922
38  0  788749533072636
38  1  775174087447584
38  2  508949430388392
38  3  265311207129792
38  4  116940311575584
38  5  44743001815212
38  6  15151684950912
38  7  4554949225128
38  8  1225972913802
38  9  280910487492
38  10  56020514046
38  11  8065416948
38  12  461994216
39  0  1551249585437604
39  1  1568422507428456
39  2  1053834880989426
39  3  561515417098692
39  4  253053170168472
39  5  99173435778342
39  6  34489234284198
39  7  10686430174140
39  8  2991995408046
39  9  727565281332
39  10  154604304876
39  11  26516728920
39  12  2631395202
39  13  27333480
40  0  3045103470109134
40  1  3162896846276472
40  2  2172448548977418
40  3  1181551453746228
40  4  543375028868004
40  5  217465440422004
40  6  77229115307046
40  7  24572085044508
40  8  6982745227272
40  9  1763629988544
40  10  389986750188
40  11  71479473012
40  12  8768490588
40  13  361359576
41  0  5960498146359552
41  1  6359667265817946
41  2  4465071830307744
41  3  2479123832643756
41  4  1164000654865692
41  5  476209547375310
41  6  173191232504250
41  7  56625852407256
41  8  16656186190716
41  9  4364448561864
41  10  1028105049132
41  11  207562814568
41  12  32487038730
41  13  2623816152
41  14  2939328
42  0  11647193995495080
42  1  12749394580581564
42  2  9140924206895076
42  3  5175130562915148
42  4  2476733894302248
42  5  1033248821133384
42  6  383522816839518
42  7  128021546873124
42  8  38432765268666
42  9  10443831798204
42  10  2479259482380
42  11  515729015604
42  12  85369404744
42  13  8741606616
42  14  195339096
43  0  22700197759794252
43  1  25490583761556216
43  2  18662020433732784
43  3  10774192481701176
43  4  5257743814146270
43  5  2238535764873024
43  6  849259304764914
43  7  290468925714858
43  8  89657667039990
43  9  25214675186700
43  10  6301432058700
43  11  1386097540932
43  12  258830581824
43  13  34206629382
43  14  1843707744
44  0  44173882103071650
44  1  50827929667158144
44  2  37964982580155552
44  3  22328928532360836
44  4  11095548516881934
44  5  4811877338393076
44  6  1860427262635170
44  7  648562954240752
44  8  204957375800832
44  9  58582542449844
44  10  15088188025800
44  11  3442303362228
44  12  673845840492
44  13  100426426584
44  14  8610690012
44  15  63037968
45  0  85756396785238722
45  1  101100692237378616
45  2  77038329938292168
45  3  46160362078747980
45  4  23363004987761190
45  5  10326501084330246
45  6  4073633688595554
45  7  1451542201198902
45  8  470254955738448
45  9  138633635850978
45  10  36929627301930
45  11  8891021690166
45  12  1872876720510
45  13  326263560222
45  14  39127570836
45  15  1480479750
46  0  166247555808776958
46  1  200607754685226444
46  2  155824225845619086
46  3  95037318448397748
46  4  48936694748031288
46  5  22009890876058836
46  6  8837694849638520
46  7  3208085259156612
46  8  1059228589249278
46  9  318403068344892
46  10  87317680766670
46  11  21354808120884
46  12  4615141762872
46  13  841795191288
46  14  110958499296
46  15  7168358736
46  16  8331264
47  0  321582842442207000
47  1  397148845994117226
47  2  314444629145277684
47  3  195213127517468712
47  4  102285088116279084
47  5  46832621102093214
47  6  19158906094684902
47  7  7095942437455044
47  8  2395998305703072
47  9  738809357234202
47  10  208937505217194
47  11  53388871213770
47  12  12145303342476
47  13  2407935182490
47  14  373636358676
47  15  36795687732
47  16  705763512
48  0  621256328004776868
48  1  784505341722072564
48  2  632682847963068858
48  3  399504331689369336
48  4  212794847784977004
48  5  99052232351709276
48  6  41207109220464570
48  7  15527891730541320
48  8  5336505414005976
48  9  1680311341378800
48  10  483267367613700
48  11  126558826162164
48  12  29767823545464
48  13  6124705053084
48  14  1034001984672
48  15  121674649140
48  16  5888418012
49  0  1197764979843823782
49  1  1546407337273587900
49  2  1270228705599255240
49  3  815809940579280156
49  4  441798191067099918
49  5  209142166936351260
49  6  88538985837872262
49  7  33988401119927772
49  8  11920098963779070
49  9  3839678022614394
49  10  1135622011462998
49  11  306798007036674
49  12  75480655144950
49  13  16494753953724
49  14  3108724041600
49  15  449318212260
49  16  37862778606
49  17  291135288
50  0  2306529020660271492
50  1  3042090365156008236
50  2  2543442904007753544
50  3  1660364157521699256
50  4  913406499360231246
50  5  439241530136045328
50  6  188928826507162308
50  7  73712887945764432
50  8  26297797595652012
50  9  8620299693453744
50  10  2596436925154932
50  11  718813969053612
50  12  180178676956524
50  13  40375920677352
50  14  7863738376758
50  15  1211054194812
50  16  124178680260
50  17  3951120852
51  0  4433377387996169508
51  1  5972705653531901142
51  2  5082546178023734832
51  3  3372347824628789088
51  4  1884781351241069406
51  5  920944968299621424
51  6  402681578408344500
51  7  159844966406622900
51  8  58099550422175688
51  9  19442606086390548
51  10  5995375492291914
51  11  1706571794695302
51  12  444056096031222
51  13  104269380671970
51  14  21659655965406
51  15  3754876504590
51  16  477632307594
51  17  29825705640
51  18  53106720
52  0  8512120667653135830
52  1  11704785323025738816
52  2  10131703712553672504
52  3  6828689951462698092
52  4  3874460021057693736
52  5  1921744499005355580
52  6  853068822908851260
52  7  343889380453594896
52  8  127004725490730588
52  9  43203145009402980
52  10  13574468496708540
52  11  3929815755362772
52  12  1044646553644722
52  13  252381316719132
52  14  54159882298776
52  15  9972995729724
52  16  1409301299628
52  17  126373822200
52  18  2234838600
53  0  16315027197807242322
53  1  22896287494545017178
53  2  20158652247203184048
53  3  13801027952501198406
53  4  7949859093344091042
53  5  4003506460286651142
53  6  1804966629301130202
53  7  739485468703609344
53  8  277858590120073854
53  9  96313321593601974
53  10  30904554560475006
53  11  9175654044889542
53  12  2510212425088968
53  13  630197018366148
53  14  142444837356318
53  15  28400204192058
53  16  4638103505424
53  17  547030242702
53  18  25752780414
53  19  3849120
54  0  31239299543820343650
54  1  44712054602971209828
54  2  40019183233136339616
54  3  27814679570957417748
54  4  16255932800938088238
54  5  8304724983499616268
54  6  3798498332153298474
54  7  1579182309230012604
54  8  602360744167969758
54  9  212118631158299364
54  10  69175623114564642
54  11  20892162342441348
54  12  5838330315327426
54  13  1494009540519336
54  14  345947033356254
54  15  70864002340164
54  16  12191139260352
54  17  1564135511148
54  18  115172648172
54  19  888266232
55  0  59719215993770079672
55  1  87165780104950679130
55  2  79305931696552788258
55  3  55957131049404556206
55  4  33181977216576210546
55  5  17199362891427576432
55  6  7983555168128762952
55  7  3370035676185173022
55  8  1306300693860467016
55  9  468051546364039356
55  10  155595511592947728
55  11  48022617850252578
55  12  13764148774978290
55  13  3638669847213120
55  14  878134814576472
55  15  189938061406686
55  16  35591612116164
55  17  5290527703638
55  18  532109367390
55  19  16619072376
56  0  114057168961550821842
56  1  169661257527728545308
56  2  156836389301740984374
56  3  112285619035522188264
56  4  67519225975259805846
56  5  35482735406423151396
56  6  16698823289359102302
56  7  7147964880371648664
56  8  2810653042708412874
56  9  1022067111904595388
56  10  344994698033358648
56  11  108306851500424160
56  12  31558375699334346
56  13  8505031232331396
56  14  2103017839322796
56  15  468544706869320
56  16  91773581885964
56  17  14776487496828
56  18  1738652504100
56  19  101748672468
56  20  187877952
57  0  217509114510844220040
57  1  329707314890007396330
57  2  309646758445291918980
57  3  224935025322015696492
57  4  137160296624897686314
57  5  73088005591173669636
57  6  34882553389994560872
57  7  15148408450398713820
57  8  6047148190620819846
57  9  2234661792408057606
57  10  767634378946188630
57  11  245730442234251852
57  12  73261826523210552
57  13  20273779827922518
57  14  5184404836796826
57  15  1207631108064144
57  16  251834261044344
57  17  44999864752518
57  18  6307984289286
57  19  564972550950
57  20  11083350948
58  0  414435402415839893850
58  1  639794996105058656388
58  2  610179352413593601060
58  3  449535970383689341836
58  4  277829312485397624478
58  5  150018641769656824776
58  6  72551177986122450090
58  7  31929621547094453916
58  8  12920835693007313442
58  9  4842009264847158792
58  10  1687860576033657048
58  11  548538985658450988
58  12  166178728189587852
58  13  46862379327600720
58  14  12208680174708162
58  15  2908857879102312
58  16  622127518333812
58  17  115600205509452
58  18  17254691252712
58  19  1818258795144
58  20  78934789836
58  21  18492624
59  0  788542429457325623292
59  1  1239667616421525381318
59  2  1200522877146603280584
59  3  896969754882542451312
59  4  561874521714589806336
59  5  307462472989740726894
59  6  150700066606968746256
59  7  67237820161798097052
59  8  27599251550703016932
59  9  10499364008099663112
59  10  3719677740066701424
59  11  1230620171933683728
59  12  380366091437744286
59  13  109786533735925710
59  14  29437258044440088
59  15  7272840998521620
59  16  1630451023826814
59  17  323691361808238
59  18  53890522836390
59  19  6796206324936
59  20  495580794876
59  21  4767238584
60  0  1499145202736010235170
60  1  2398732064579064671208
60  2  2357843347430775695034
60  3  1785841056818636023872
60  4  1133311304670514989012
60  5  628117856745935143464
60  6  311798945657356215804
60  7  140903551990444243644
60  8  58593322858727041434
60  9  22589490300045962292
60  10  8113983681508729308
60  11  2723038450633451628
60  12  854906973170565024
60  13  250667455796053812
60  14  68415208597632114
60  15  17267413651635600
60  16  3974026991744178
60  17  817708375228104
60  18  144427561731558
60  19  20119625585712
60  20  1894351257324
60  21  58423258224
61  0  2846358436641780011220
61  1  4634996074589172454404
61  2  4624033412996923385814
61  3  3550194277835345750358
61  4  2282466811960931981934
61  5  1281332814134543300736
61  6  644279026580067698886
61  7  294982152245518416174
61  8  124332216307347765354
61  9  48616680566967436260
61  10  17728001364951901806
61  11  6047665042618210164
61  12  1933404107855904804
61  13  578921537645828694
61  14  161895277085153946
61  15  42099573425588190
61  16  10069059464419548
61  17  2182857869764872
61  18  416553567233526
61  19  65929932096810
61  20  7816128870906
61  21  466651188348
61  22  1839792012
62  0  5400192468609609323298
62  1  8944789402107653698380
62  2  9053418825548919172860
62  3  7043392898333818624500
62  4  4585603718767300864728
62  5  2606153724134783965008
62  6  1326535005210135574152
62  7  614845476469296180648
62  8  262394870553605110452
62  9  103915012253647300536
62  10  38391082261000614714
62  11  13276929034760581560
62  12  4305105219379359318
62  13  1308542241527274852
62  14  372233500978264212
62  15  98524362493631856
62  16  24063247657103178
62  17  5341722704685480
62  18  1052208416473410
62  19  175255828776828
62  20  22497708177852
62  21  1841846965632
62  22  36687394260
63  0  10232718804229249925232
63  1  17239217211914462629152
63  2  17701166966208982841562
63  3  13953761485167513978318
63  4  9199530303513037472526
63  5  5293390679170058564142
63  6  2727790548316942465566
63  7  1280222606504720072166
63  8  553415193863588822628
63  9  222115472609171246496
63  10  83226633587686096632
63  11  29222433080032117038
63  12  9634553582870356680
63  13  2983467856313892630
63  14  867057395492994144
63  15  235499879076896424
63  16  59386073339288982
63  17  13733569999072440
63  18  2857872486996342
63  19  516393094141674
63  20  75589128769512
63  21  7906272374940
63  22  356244195984
63  23  351332664
64  0  19376160227012941521534
64  1  33186012964603343635104
64  2  34556158212266498407560
64  3  27591972993491730306696
64  4  18414073036989052292988
64  5  10722256923111736432716
64  6  5590895920258392502146
64  7  2655091827350753192892
64  8  1161519839633273759280
64  9  471881102931070966872
64  10  179035541410187585466
64  11  63679090526259799896
64  12  21277936314408418488
64  13  6684942133633492764
64  14  1971933563332879704
64  15  544512363052979664
64  16  139968195055628436
64  17  33128838364780620
64  18  7106062946490792
64  19  1343089707275700
64  20  211790416311936
64  21  25217050816548
64  22  1765392417684
64  23  19410520608
65  0  36646991714673407512890
65  1  63804565465359934978458
65  2  67372046831369118995712
65  3  54486174146772538346886
65  4  36807886955191121842950
65  5  21689920246995386523054
65  6  11444884511541169874076
65  7  5500654953717328693776
65  8  2436036462420805104948
65  9  1002299817325926642930
65  10  385373338447318084008
65  11  139023857645670796956
65  12  47171675926656345186
65  13  15072833694020223204
65  14  4533000560980721010
65  15  1279952487068893542
65  16  337960677048801444
65  17  82739375148229614
65  18  18550595068694172
65  19  3728726263402776
65  20  645726952170342
65  21  89943722272116
65  22  8593556058954
65  23  292255610256
65  24  31520016
66  0  69266457679998513864204
66  1  122538341106758130452568
66  2  131163262534423023048378
66  3  107405695974619046594628
66  4  73420408236611044658826
66  5  43766042137132979627064
66  6  23357981049953820472314
66  7  11354732410665985875684
66  8  5086593956456818422570
66  9  2117394354603632418036
66  10  823881372863371488144
66  11  300885182389184597028
66  12  103408167511300128840
66  13  33484527168752120004
66  14  10212715622603191338
66  15  2929237821433499688
66  16  786424000999309470
66  17  196276719432515904
66  18  44988948045000684
66  19  9297190747793592
66  20  1676382772265172
66  21  247857762325032
66  22  27037898325432
66  23  1547534346444
66  24  7828506936
67  0  130776766873603776024828
67  1  235061299411413151694286
67  2  255038537944943387862072
67  3  211451339506913048930352
67  4  146260613426730015543702
67  5  88198075045255979042358
67  6  47613770318646624394818
67  7  23414112499284034193346
67  8  10612622322665359458570
67  9  4471400170516576325772
67  10  1761871599902384829132
67  11  652053912181267805136
67  12  227314131240824924466
67  13  74762218063368570456
67  14  23201043652036354542
67  15  6787384371488310564
67  16  1865422026881466132
67  17  479013629722379634
67  18  113796657149976792
67  19  24636320813417610
67  20  4738083589658442
67  21  773393906369388
67  22  98503908555654
67  23  8115560789352
67  24  186089995860
68  0  246757115307816438611118
68  1  450447487890304300740468
68  2  495241882864668964448550
68  3  415605177085015310239080
68  4  290793982137181270041570
68  5  177324088378824967268040
68  6  96788872790673066935694
68  7  48121478305927888615116
68  8  22053700354925647946526
68  9  9396456398811624808740
68  10  3745020161549468689404
68  11  1402361406507135906300
68  12  494844521951386492548
68  13  164814304590117510876
68  14  51840514095363966864
68  15  15380510158238301996
68  16  4292769171601403796
68  17  1121768344950282348
68  18  272092517842803432
68  19  60470146128185088
68  20  12060495854671806
68  21  2080708591322028
68  22  290127170089296
68  23  28973578998624
68  24  1315324422564
68  25  2190697464
69  0  465112847541838953643824
69  1  862230613205711916028578
69  2  960545715917138126775048
69  3  815870761635107240608692
69  4  577436495233885628385408
69  5  356074694949606129979464
69  6  196519863184354866576450
69  7  98796201404744713061994
69  8  45790221250862784349746
69  9  19736411721183022909020
69  10  7960746122455784546616
69  11  3018622515345135743502
69  12  1079471564333901891528
69  13  364748903736341324262
69  14  116557647843893670198
69  15  35205685368589199664
69  16  10030025198235216936
69  17  2685495850617594324
69  18  671163926526853758
69  19  154964480134515846
69  20  32523629101162278
69  21  6030780443192730
69  22  942866306929932
69  23  113532106531308
69  24  8245050056166
69  25  120705836328
70  0  876182081212431955943190
70  1  1648861585754610362627376
70  2  1860684798008312173317618
70  3  1599169058883032543537940
70  4  1144528838129411640702162
70  5  713463834100047112740024
70  6  397990684022433016835898
70  7  202217156844383781923652
70  8  94728261896855354132046
70  9  41271919727426430587424
70  10  16830705773452494498894
70  11  6454059971847677335116
70  12  2334820239407030034528
70  13  798477810335059170600
70  14  258373566837266286492
70  15  79079440247180238924
70  16  22858741247064144948
70  17  6216628856031330876
70  18  1581502104572390244
70  19  372704442829087032
70  20  80180556087372138
70  21  15374876682206988
70  22  2520777839398110
70  23  328507980573744
70  24  29445570034344
70  25  1016575669044
70  26  348281856
71  0  1648938205908919209959496
71  1  3149824620037957131739626
71  2  3600331787633993558282178
71  3  3130855729740335358627570
71  4  2265867428735845249341174
71  5  1427870824518520647247644
71  6  805087096357413918783150
71  7  413466757124313920969160
71  8  195797184669974220928488
71  9  86255128960160880726126
71  10  35578464152971623238476
71  11  13806497781233271826326
71  12  5057716756280253627636
71  13  1753052810249596071420
71  14  575611510851359040474
71  15  179050093645162626630
71  16  52712449208818925400
71  17  14645552349039699348
71  18  3822311587648988160
71  19  929665315803351618
71  20  208178471175368850
71  21  42106803118520040
71  22  7449359499714204
71  23  1089531109727262
71  24  118966492823742
71  25  7130335919742
71  26  55170176976
72  0  3101532457370911081598520
72  1  6011670986754877609592184
72  2  6958237816818060869229264
72  3  6120760370803020461086020
72  4  4478130725518992797929674
72  5  2851850177154646403430672
72  6  1624718278978156880403282
72  7  843027289603284811503600
72  8  403349290332962057579394
72  9  179544709584214683657012
72  10  74843813265215314317084
72  11  29358144733940029828332
72  12  10874397701099615773464
72  13  3812498224072019631252
72  14  1266783204035250485496
72  15  399048055821034505964
72  16  119048149832705431560
72  17  33556482355683293352
72  18  8900240492494496178
72  19  2205853743057781176
72  20  505473795928790154
72  21  105390839157990588
72  22  19471736127292290
72  23  3046753822742928
72  24  372280015959228
72  25  29781642898116
72  26  751122798336
72  27  23084352
73  0  5828338117798451634555810
73  1  11462218656451729870056936
73  2  13433675206321346929080666
73  3  11952734758917691443158226
73  4  8840304011054721249052782
73  5  5689459703906672756505828
73  6  3275158507799095916155656
73  7  1717095745194807799833084
73  8  830174172047085300963066
73  9  373486502604394712457780
73  10  157397423445907283990364
73  11  62443291492016918804898
73  12  23405403649211669588826
73  13  8309831106033794467620
73  14  2798834219654174698380
73  15  894841499598308354322
73  16  271436626576857086694
73  17  77975850937925920344
73  18  21145164578318463594
73  19  5382706887800507532
73  20  1275357863443494792
73  21  277644721327409658
73  22  54384946535716032
73  23  9267136419509310
73  24  1296195195181650
73  25  132324269298834
73  26  6574477228998
73  27  22597295196
74  0  10946831509270788052527402
74  1  21835937459010531005747556
74  2  25906427930085235508681910
74  3  23309890377006725397780372
74  4  17423612505300810546263772
74  5  11329042269603214263702024
74  6  6587536877389345889688642
74  7  3488317173174717437068416
74  8  1703416774278984964962258
74  9  774079822745117725989024
74  10  329551534754022636709932
74  11  132101591483255614463268
74  12  50043000158985696843606
74  13  17962176784204138315368
74  14  6118877116991903031600
74  15  1979581676260091718564
74  16  608007771643059725412
74  17  177040313777214003636
74  18  48716860363411681746
74  19  12606777103607258892
74  20  3043901118385157862
74  21  677661893468123316
74  22  136616496723812136
74  23  24208154135431464
74  24  3589182681349818
74  25  406899430862916
74  26  28486972815936
74  27  488066981916
75  0  20542312020004923606730248
75  1  41558623179215682696807192
75  2  49909267781353905423573192
75  3  45410366626068537500177712
75  4  34303533479769314093563830
75  5  22534161059310181111803102
75  6  13235744452846385619195768
75  7  7079422199703668153844432
75  8  3492069313494601018729866
75  9  1603210055487861597589434
75  10  689721704560037746718604
75  11  279480764466615095370618
75  12  107073134479845869181522
75  13  38891491090899097327746
75  14  13417579435430592607122
75  15  4400974689303698435820
75  16  1372356550468080738228
75  17  406462247551432255386
75  18  114066123880714491522
75  19  30209665573940663112
75  20  7501873092026511408
75  21  1729604093095464780
75  22  364767379961691804
75  23  68729094903237834
75  24  11127150510696492
75  25  1447121457307650
75  26  131784724310148
75  27  5077240851984
75  28  5792895000


==> anc/hc_isaw_counts.ser <==
0  0  1
1  0  3
2  0  6
3  0  12
4  0  24
5  0  42
5  1  6
6  0  78
6  1  12
7  0  144
7  1  30
8  0  264
8  1  72
9  0  486
9  1  126
9  2  36
10  0  894
10  1  264
10  2  60
11  0  1620
11  1  552
11  2  156
12  0  2964
12  1  1080
12  2  348
12  3  24
13  0  5376
13  1  2196
13  2  612
13  3  204
14  0  9798
14  1  4272
14  2  1374
14  3  336
15  0  17760
15  1  8274
15  2  2976
15  3  834
15  4  48
16  0  32292
16  1  15984
16  2  5988
16  3  1752
16  4  252
17  0  58398
17  1  30846
17  2  12480
17  3  3324
17  4  1152
18  0  105960
18  1  58968
18  2  24774
18  3  7644
18  4  1908
18  5  96
19  0  191466
19  1  112878
19  2  49008
19  3  17112
19  4  4482
19  5  558
20  0  346854
20  1  214272
20  2  97296
20  3  34392
20  4  9582
20  5  1908
21  0  626172
21  1  406242
21  2  192564
21  3  73230
21  4  19338
21  5  6096
21  6  354
22  0  1132800
22  1  767184
22  2  376326
22  3  146304
22  4  45306
22  5  10524
22  6  1248
23  0  2043246
23  1  1446864
23  2  738498
23  3  295902
23  4  100074
23  5  25086
23  6  4758
23  7  36
24  0  3692406
24  1  2719476
24  2  1429932
24  3  597696
24  4  203550
24  5  54168
24  6  12288
24  7  696
25  0  6655068
25  1  5105148
25  2  2776578
25  3  1202034
25  4  435048
25  5  117360
25  6  32856
25  7  4128
26  0  12015126
26  1  9555612
26  2  5348736
26  3  2387688
26  4  878010
26  5  267552
26  6  62466
26  7  11064
26  8  120
27  0  21641526
27  1  17868222
27  2  10315680
27  3  4756398
27  4  1806900
27  5  589788
27  6  148992
27  7  31908
27  8  2154
28  0  39039810
28  1  33331128
28  2  19768770
28  3  9350736
28  4  3682662
28  5  1209888
28  6  326886
28  7  75504
28  8  8700
29  0  70277016
29  1  62120124
29  2  37902996
29  3  18437994
29  4  7503972
29  5  2598936
29  6  724764
29  7  187962
29  8  33378
29  9  1266
30  0  126682584
30  1  115536696
30  2  72294072
30  3  36044616
30  4  15051480
30  5  5301492
30  6  1615722
30  7  387900
30  8  76632
30  9  5256
31  0  227928780
31  1  214711530
31  2  137914530
31  3  70569066
31  4  30354198
31  5  11050302
31  6  3540486
31  7  919812
31  8  202722
31  9  26400
31  10  168
32  0  410605008
32  1  398318520
32  2  262004112
32  3  137151216
32  4  60294396
32  5  22673148
32  6  7349376
32  7  2013396
32  8  466872
32  9  75048
32  10  3156
33  0  738423492
33  1  738356430
33  2  497717298
33  3  266844672
33  4  120362838
33  5  46661148
33  6  15786276
33  7  4510236
33  8  1140576
33  9  227976
33  10  22194
34  0  1329477732
34  1  1366662444
34  2  942186258
34  3  515913120
34  4  237783984
34  5  94372308
34  6  32530506
34  7  9864708
34  8  2449194
34  9  511356
34  10  64284
34  11  1056
35  0  2389909704
35  1  2527733718
35  2  1783252926
35  3  998316828
35  4  471082992
35  5  192097500
35  6  68288748
35  7  21627270
35  8  5741340
35  9  1302204
35  10  218310
35  11  12138
36  0  4300648404
36  1  4669358016
36  2  3365065446
36  3  1921740120
36  4  925191942
36  5  384986832
36  6  140794074
36  7  45180696
36  8  12546066
36  9  2976960
36  10  549804
36  11  52992
36  12  96
37  0  7728053904
37  1  8619199794
37  2  6348328206
37  3  3701430096
37  4  1820803302
37  5  775931010
37  6  291775338
37  7  97182324
37  8  28122828
37  9  7164396
37  10  1507782
37  11  220338
37  12  7962
38  0  13900202256
38  1  15893270976
38  2  11945728338
38  3  7097459280
38  4  3557095230
38  5  1546358412
38  6  593751192
38  7  201627048
38  8  60932208
38  9  15615360
38  10  3416286
38  11  544332
38  12  35004
39  0  24969384114
39  1  29285595708
39  2  22471404162
39  3  13614301284
39  4  6960352860
39  5  3092550066
39  6  1217054742
39  7  425442096
39  8  133500108
39  9  36250332
39  10  8471244
39  11  1594596
39  12  176946
39  13  2028
40  0  44892782166
40  1  53913584544
40  2  42177442608
40  3  26014538808
40  4  13536844866
40  5  6126206664
40  6  2456131968
40  7  880027572
40  8  280405896
40  9  78999528
40  10  19234236
40  11  3854580
40  12  524580
40  13  24036
41  0  80616942312
41  1  99185038314
41  2  79136889036
41  3  49719344610
41  4  26358125346
41  5  12168661146
41  6  4986977460
41  7  1833278118
41  8  603832272
41  9  176593620
41  10  45668298
41  11  10071366
41  12  1734498
41  13  155688
41  14  192
42  0  144886877316
42  1  182327997708
42  2  148193822760
42  3  94708149612
42  4  51054679152
42  5  23976969444
42  6  10007024856
42  7  3748386552
42  8  1259194428
42  9  380657544
42  10  100156938
42  11  22790496
42  12  4113720
42  13  467160
42  14  11484
43  0  260107640844
43  1  334945762068
43  2  277408759890
43  3  180420732264
43  4  98976936774
43  5  47346299754
43  6  20161510212
43  7  7726309512
43  8  2665714782
43  9  833045688
43  10  230478060
43  11  55531182
43  12  11279052
43  13  1637388
43  14  97254
44  0  467309159112
44  1  614895701100
44  2  518397971082
44  3  342703387980
44  4  191014688244
44  5  92865203796
44  6  40215124362
44  7  15678395292
44  8  5529534714
44  9  1757001384
44  10  500591088
44  11  125190300
44  12  26658318
44  13  4332324
44  14  410880
44  15  3288
45  0  838711087734
45  1  1128111704478
45  2  968363444670
45  3  650949476478
45  4  368869835148
45  5  182444271438
45  6  80475603084
45  7  32021880318
45  8  11563034034
45  9  3785639664
45  10  1115768292
45  11  294032802
45  12  67338324
45  13  12725040
45  14  1677282
45  15  69534
46  0  1506345359856
46  1  2068463890632
46  2  1806139997712
46  3  1233270750780
46  4  709530774630
46  5  356356615776
46  6  159673956774
46  7  64609815144
46  8  23740081890
46  9  7920506592
46  10  2398426926
46  11  645305700
46  12  152014776
46  13  30034104
46  14  4317564
46  15  306240
46  16  384
47  0  2702871440868
47  1  3790332888216
47  2  3367382164674
47  3  2336342319870
47  4  1365411313182
47  5  696931444926
47  6  317644904916
47  7  130952715816
47  8  49146371472
47  9  16804467408
47  10  5243836878
47  11  1472826876
47  12  365451198
47  13  78428574
47  14  13186752
47  15  1422774
47  16  29820
48  0  4852992852006
48  1  6942009776316
48  2  6269653005636
48  3  4415935667676
48  4  2618515321770
48  5  1356148253112
48  6  627372222546
48  7  262681060464
48  8  100187237892
48  9  34935417204
48  10  11089573818
48  11  3190807092
48  12  819068364
48  13  182593416
48  14  33305856
48  15  4273068
48  16  225264
49  0  8705845776426
49  1  12706802037072
49  2  11668641557142
49  3  8345499180108
49  4  5023176873564
49  5  2641490419602
49  6  1241627517108
49  7  528863160042
49  8  205589103000
49  9  73264820682
49  10  23897161554
49  11  7093477722
49  12  1902895992
49  13  450439926
49  14  91478826
49  15  14325738
49  16  1318884
49  17  11100
50  0  15627054563970
50  1  23248455382944
50  2  21690477631638
50  3  15739698582888
50  4  9606689299602
50  5  5122490486364
50  6  2442033193146
50  7  1055391227472
50  8  416716939752
50  9  150929901900
50  10  50106949692
50  11  15223812564
50  12  4172121276
50  13  1015138200
50  14  213298896
50  15  35428236
50  16  3952728
50  17  136224
51  0  28027597144782
51  1  42511318693680
51  2  40303519468512
51  3  29680140562938
51  4  18376055549916
51  5  9941199175926
51  6  4810764663546
51  7  2112426089280
51  8  848753877576
51  9  313512839382
51  10  106480109856
51  11  33244884666
51  12  9452049330
51  13  2410636140
51  14  540157866
51  15  100746666
51  16  13862748
51  17  941430
51  18  1824
52  0  50297067600546
52  1  77704482143772
52  2  74807003404218
52  3  55865121132708
52  4  35054879535516
52  5  19218207217620
52  6  9425835663804
52  7  4196481098652
52  8  1710633191760
52  9  641500865100
52  10  221760703890
52  11  70425045780
52  12  20452438662
52  13  5368635936
52  14  1244164272
52  15  246260352
52  16  37491636
52  17  3648624
52  18  69756
53  0  90191383944762
53  1  141954559067148
53  2  138792808841202
53  3  105130108225248
53  4  66878914067190
53  5  37173524838822
53  6  18491989192974
53  7  8356278096108
53  8  3461490263046
53  9  1321385866338
53  10  466112877846
53  11  151712856072
53  12  45342558246
53  13  12361289040
53  14  3017129790
53  15  645584622
53  16  113197788
53  17  14430780
53  18  737034
53  19  120
54  0  161815564345356
54  1  259241460770940
54  2  257254793466498
54  3  197513485934976
54  4  127283090196432
54  5  71657213892612
54  6  36106276832796
54  7  16531182726432
54  8  6941434104066
54  9  2688545324868
54  10  962866149540
54  11  318629408124
54  12  97204993434
54  13  27053346840
54  14  6776165742
54  15  1492669728
54  16  275337222
54  17  38004084
54  18  3028164
54  19  25104
55  0  290109496963290
55  1  473184190101624
55  2  476635843158966
55  3  370994496140574
55  4  242251354471602
55  5  138187999190544
55  6  70570555234956
55  7  32765985989538
55  8  13965336170520
55  9  5498020110318
55  10  2005486554654
55  11  677798386992
55  12  211988544504
55  13  60926303148
55  14  15906156420
55  15  3700451136
55  16  742657776
55  17  118347240
55  18  12835920
55  19  433740
56  0  520382442322122
56  1  863427335686164
56  2  882311999879250
56  3  695807341834896
56  4  460052876953632
56  5  265672254615660
56  6  137353196246538
56  7  64574649771660
56  8  27880361404938
56  9  11125354288716
56  10  4116195405498
56  11  1413773257356
56  12  449508479676
56  13  131705019324
56  14  35238905982
56  15  8452935216
56  16  1773171360
56  17  305555472
56  18  38631216
56  19  2436372
56  20  4824
57  0  932800226765496
57  1  1574709855847896
57  2  1632624464865168
57  3  1304678800717056
57  4  873652631076252
57  5  510923063260650
57  6  267548828228712
57  7  127459272383586
57  8  55806058250832
57  9  22607308963518
57  10  8504919103380
57  11  2976625824804
57  12  967865055666
57  13  291170845584
57  14  80547579396
57  15  20197723350
57  16  4507888686
57  17  860207400
57  18  129047004
57  19  12465372
57  20  264516
58  0  1672865732942526
58  1  2871181622403012
58  2  3018548557930656
58  3  2443024801134552
58  4  1655794886644938
58  5  979864648937292
58  6  519208776615174
58  7  250322148285720
58  8  110952491556216
58  9  45522935998500
58  10  17359616363652
58  11  6162862211796
58  12  2035246772430
58  13  623644628556
58  14  175926057948
58  15  45177671760
58  16  10362406188
58  17  2056343112
58  18  327921480
58  19  37061076
58  20  1728192
58  21  432
59  0  2998168707877302
59  1  5232487186550304
59  2  5578803777883794
59  3  4573400775484374
59  4  3137937104119206
59  5  1879616065171764
59  6  1008220374157716
59  7  492230957800740
59  8  221067175156362
59  9  91985183863194
59  10  35619195632862
59  11  12863770451448
59  12  4332082209774
59  13  1358226384348
59  14  394232742864
59  15  104978719938
59  16  25243686696
59  17  5350376724
59  18  949926660
59  19  127996350
59  20  10047744
59  21  103968
60  0  5375835390431880
60  1  9533548649953284
60  2  10302983755209624
60  3  8550900931872588
60  4  5936046324538134
60  5  3596581813427676
60  6  1951254798758274
60  7  963615218638416
60  8  437865925747326
60  9  184415295497304
60  10  72320905348062
60  11  26470016471172
60  12  9047800955982
60  13  2881401398364
60  14  851377136088
60  15  231669715248
60  16  57231727986
60  17  12579095328
60  18  2367230424
60  19  351719652
60  20  35454000
60  21  1174080
61  0  9633278707838028
61  1  17361859974498366
61  2  19020362130269484
61  3  15983329462607286
61  4  11228055279046770
61  5  6882873463176768
61  6  3778207776922548
61  7  1888325306274258
61  8  868806220777512
61  9  370767341509020
61  10  147482537791254
61  11  54830780830266
61  12  19073932772430
61  13  6200614993500
61  14  1877043869880
61  15  526194711396
61  16  135074067456
61  17  31271852250
61  18  6349337784
61  19  1069377684
61  20  135378144
61  21  8695104
61  22  36780
62  0  17269773402596790
62  1  31611756947314092
62  2  35089825370914704
62  3  29842091892414516
62  4  21202924847941740
62  5  13142195292343680
62  6  7293697368557892
62  7  3685720805442108
62  8  1714886444341362
62  9  740321756758032
62  10  298029788448918
62  11  112219119632256
62  12  39564951172968
62  13  13050542609928
62  14  4017365717082
62  15  1146966450144
62  16  300935923044
62  17  71457500688
62  18  14990803422
62  19  2655350460
62  20  362815680
62  21  31775400
62  22  678276
63  0  30942245526679212
63  1  57531247604399634
63  2  64711360374943650
63  3  55702025646736962
63  4  40033966238536614
63  5  25095613200276426
63  6  14085526727707956
63  7  7199833779006216
63  8  3389808554355144
63  9  1481682553141842
63  10  604440460483686
63  11  230901049716018
63  12  82725357753354
63  13  27788233602288
63  14  8736997235172
63  15  2559204886332
63  16  693285082608
63  17  171509302260
63  18  38013906996
63  19  7296639066
63  20  1134950268
63  21  126584934
63  22  6115848
63  23  6432
64  0  55461506123555970
64  1  104683930815865668
64  2  119264465069850474
64  3  103862681683394772
64  4  75475443043411458
64  5  47822622380074800
64  6  27127709970873738
64  7  14014319025151992
64  8  6669542046886236
64  9  2947528036963032
64  10  1216221961316964
64  11  470182837545792
64  12  170590143399612
64  13  58100469448308
64  14  18538718443524
64  15  5521203857364
64  16  1525142489430
64  17  386384322156
64  18  88332486612
64  19  17731266576
64  20  2968452270
64  21  375614556
64  22  28109664
64  23  330972
65  0  99356753836771722
65  1  190399680208169544
65  2  219726148452284994
65  3  193609099397712042
65  4  142270291525167120
65  5  91133554274690706
65  6  52260733299657534
65  7  27296469339713970
65  8  13138107186086706
65  9  5874948155172000
65  10  2454534506207160
65  11  961721108590668
65  12  354099510856584
65  13  122600535167928
65  14  39869349851676
65  15  12140634728604
65  16  3444743177430
65  17  902661515226
65  18  215674596072
65  19  46013681784
65  20  8444990424
65  21  1247680962
65  22  127174284
65  23  4631724
65  24  528
66  0  178061007832604928
66  1  346244250913890264
66  2  404581030771688166
66  3  360557498045655660
66  4  267805892019647178
66  5  173342596983620988
66  6  100429299210944118
66  7  52995830781260952
66  8  25772830255706310
66  9  11647092211589952
66  10  4919327605920462
66  11  1949372821046496
66  12  726389144397006
66  13  254701557961824
66  14  83969303268186
66  15  25967486067408
66  16  7494402186768
66  17  2003449345920
66  18  489977154930
66  19  107609104584
66  20  20564618802
66  21  3222148908
66  22  373093176
66  23  22798200
66  24  123192
67  0  318946867300201884
67  1  629384085504572826
67  2  744685350714613212
67  3  671273961658990206
67  4  504021962089938606
67  5  329703243402254694
67  6  193033950730127802
67  7  102944843751280434
67  8  50607627013177470
67  9  23127623911488414
67  10  9883859506100250
67  11  3966105749482098
67  12  1498129657303170
67  13  533280852408708
67  14  178821070592766
67  15  56392440781944
67  16  16658970576132
67  17  4581990952464
67  18  1161501587748
67  19  267273346800
67  20  54455984346
67  21  9409338264
67  22  1269194310
67  23  111427476
67  24  2727528
68  0  571511922115565532
68  1  1143897517436145228
68  2  1369975399974400104
68  3  1248646434181745076
68  4  947377952989616550
68  5  626023121127070224
68  6  370188992217672828
68  7  199387854870744540
68  8  99001893223085214
68  9  45704905113224256
68  10  19736740727233716
68  11  8005648427706120
68  12  3058277067414462
68  13  1101673381647168
68  14  374223248743704
68  15  119663164064064
68  16  35901487808952
68  17  10052016839832
68  18  2603036746632
68  19  615252606528
68  20  130037262786
68  21  23731141920
68  22  3501169380
68  23  370792812
68  24  17955876
68  25  31848
69  0  1023579461242512300
69  1  2078173772460608610
69  2  2519414950459851246
69  3  2321962191275654100
69  4  1780385688685561650
69  5  1188593288472426096
69  6  710024555810054604
69  7  386342811265348176
69  8  193829320256857872
69  9  90443521315741848
69  10  39494153655108042
69  11  16209907289043870
69  12  6271506261558546
69  13  2290716020306508
69  14  790218606887982
69  15  257173018875162
69  16  78751182815310
69  17  22592130960306
69  18  6028247908944
69  19  1480243532928
69  20  329144365914
69  21  64492915818
69  22  10652257158
69  23  1357202184
69  24  105109194
69  25  1638540
70  0  1833866128080437826
70  1  3775042563297394476
70  2  4631022134522641326
70  3  4314334095826106448
70  4  3341883946123549794
70  5  2253122233938006288
70  6  1359008206135076310
70  7  746605891402412520
70  8  378202585367985132
70  9  178206434879363292
70  10  78598355919728364
70  11  32593487689973220
70  12  12745860209985636
70  13  4708416533865132
70  14  1643778677534376
70  15  541898007480360
70  16  168335759006562
70  17  49064370150852
70  18  13333726228854
70  19  3345023500356
70  20  763276865586
70  21  154761822228
70  22  26796326424
70  23  3688738452
70  24  350428872
70  25  12884328
70  26  4680
71  0  3284077500764211588
71  1  6854747752090118724
71  2  8509508605087381890
71  3  8013982794693715860
71  4  6271632285799520250
71  5  4270703926525793736
71  6  2601401029876915362
71  7  1443278917920322818
71  8  738439100387589180
71  9  351524194756510662
71  10  156695208790619040
71  11  65708249210222388
71  12  26003014218320778
71  13  9730123692713418
71  14  3445439153720178
71  15  1154027236778400
71  16  365050043921070
71  17  108692385547986
71  18  30304350021786
71  19  7846680065250
71  20  1863927145830
71  21  398613290028
71  22  74421322656
71  23  11484865758
71  24  1325637888
71  25  84562806
71  26  694668
72  0  5883041032345602894
72  1  12445507822160812092
72  2  15629249608269894966
72  3  14874818613602570712
72  4  11756926157397737886
72  5  8083053418055185812
72  6  4970085778099704654
72  7  2783251457549883180
72  8  1437369278338645290
72  9  690718977369143904
72  10  310864065681872970
72  11  131648177614586592
72  12  52632737987916324
72  13  19906125338734824
72  14  7128612623540808
72  15  2416865704935312
72  16  774580938616014
72  17  233990593485288
72  18  66318891791532
72  19  17506671979488
72  20  4258006758504
72  21  939093969648
72  22  183064085070
72  23  30205736448
72  24  3892929156
72  25  330035040
72  26  8855568
72  27  288
73  0  10534154501527910298
73  1  22587562068791289756
73  2  28696289630598167586
73  3  27601418871782500962
73  4  22035099265566040050
73  5  15296932093030980144
73  6  9495925118525189484
73  7  5368606141411549386
73  8  2799330654267319122
73  9  1358476824077446380
73  10  617626261060975590
73  11  264345308179428996
73  12  106876250806457190
73  13  40910584652027874
73  14  14843739020677350
73  15  5106069507903084
73  16  1663508727669402
73  17  512103033751578
73  18  148398811135170
73  19  40238693612292
73  20  10119845012556
73  21  2330217583374
73  22  481363806162
73  23  86384164440
73  24  12727792392
73  25  1374066264
73  26  72596958
73  27  263784
74  0  18868336741739598240
74  1  40990496592791866440
74  2  52666401454909166178
74  3  51180312658668350904
74  4  41256644691130540056
74  5  28909560850173662256
74  6  18111157318807912422
74  7  10332389469004461564
74  8  5436514405534213446
74  9  2662410896494217568
74  10  1221704394848665782
74  11  527865810581515212
74  12  215513420051844642
74  13  83337017290708236
74  14  30562545697016070
74  15  10632807219675096
74  16  3506442843749046
74  17  1093991309438616
74  18  321752232035838
74  19  88728652015392
74  20  22757091779328
74  21  5363962649328
74  22  1141376549532
74  23  213029848212
74  24  33256507866
74  25  3971603580
74  26  294632400
74  27  5360316
75  0  33782035476401215500
75  1  74359810963278700728
75  2  96627113768078407716
75  3  94874985072410776590
75  4  77228536750247354016
75  5  54628974734958366486
75  6  34542633495275722620
75  7  19889270431701325980
75  8  10562688511915050066
75  9  5221972123267565838
75  10  2419613121933422226
75  11  1056060089227683564
75  12  435761699757830826
75  13  170419538603819418
75  14  63265288014833148
75  15  22306457989711884
75  16  7466516163149970
75  17  2369165594268558
75  18  710579151925410
75  19  200558767047720
75  20  52908800692722
75  21  12916506584964
75  22  2875298506134
75  23  570479341782
75  24  97162770264
75  25  13297190268
75  26  1279190862
75  27  52284912
75  28  62856


==> anc/sq_isaw_EE.ser <==
   0   0                               1
   0   2                              32
   0   3                             156
   0   4                             608
   0   5                            2116
   0   6                            6816
   0   7                           20844
   0   8                           61376
   0   9                          175628
   0  10                          491248
   0  11                         1349172
   0  12                         3650144
   0  13                         9751532
   0  14                        25774672
   0  15                        67501556
   0  16                       175375136
   0  17                       452454276
   0  18                      1160098576
   0  19                      2958123556
   0  20                      7505767840
   0  21                     18959922796
   0  22                     47701159264
   0  23                    119570463980
   0  24                    298719578688
   0  25                    743984084700
   0  26                   1847709517360
   0  27                   4576818079076
   0  28                  11309417827072
   0  29                  27882695154444
   0  30                  68598845268720
   0  31                 168439492688884
   0  32                 412831534839872
   0  33                1010068275829804
   0  34                2467313757635984
   0  35                6017732631393764
   0  36               14655997702663168
   0  37               35645495757664564
   0  38               86583217662259152
   0  39              210053705308686812
   0  40              509005707690261792
   0  41             1232067150718466916
   0  42             2979131440033700704
   0  43             7196295158737250140
   0  44            17366534609783726848
   0  45            41871644183319155508
   1   3                               8
   1   4                              96
   1   5                             536
   1   6                            2432
   1   7                            9696
   1   8                           35136
   1   9                          119232
   1  10                          386368
   1  11                         1206576
   1  12                         3657664
   1  13                        10822480
   1  14                        31386752
   1  15                        89478592
   1  16                       251389280
   1  17                       697338608
   1  18                      1913029280
   1  19                      5196655656
   1  20                     13993906048
   1  21                     37389599192
   1  22                     99199226496
   1  23                    261512265840
   1  24                    685425501248
   1  25                   1786998583680
   1  26                   4636392726912
   1  27                  11975436187088
   1  28                  30804230362784
   1  29                  78934289185488
   1  30                 201548053576448
   1  31                 512922798154384
   1  32                1301318894291616
   1  33                3291982744087000
   1  34                8305266298786272
   1  35               20899736965206464
   1  36               52466941945204320
   1  37              131415308239682144
   1  38              328455949299107712
   1  39              819271462155654528
   1  40             2039600925314570688
   1  41             5068396197965373792
   1  42            12573152420525462240
   1  43            31138773703176100312
   1  44            76997605291161606144
   1  45           190108679462588555520
   2   5                              64
   2   6                             560
   2   7                            2840
   2   8                           12896
   2   9                           52776
   2  10                          196784
   2  11                          690576
   2  12                         2323360
   2  13                         7537176
   2  14                        23731456
   2  15                        72918000
   2  16                       219478176
   2  17                       648912144
   2  18                      1889154720
   2  19                      5425688264
   2  20                     15397025216
   2  21                     43228231096
   2  22                    120207925184
   2  23                    331384765624
   2  24                    906401272800
   2  25                   2461459986608
   2  26                   6640749730032
   2  27                  17808170586304
   2  28                  47490472709152
   2  29                 125995532875384
   2  30                 332681707908320
   2  31                 874517456839520
   2  32                2289314444168096
   2  33                5969717990764304
   2  34               15510331181564016
   2  35               40160668662333008
   2  36              103653113263060192
   2  37              266712479089430216
   2  38              684318603546351280
   2  39             1751027804616428936
   2  40             4469000379646281888
   2  41            11378006865989156440
   2  42            28901087314991412240
   2  43            73249082679289486728
   2  44           185257779817567790656
   2  45           467604078604819407912
   3   7                             408
   3   8                            2912
   3   9                           13672
   3  10                           62816
   3  11                          262720
   3  12                          997696
   3  13                         3593024
   3  14                        12449824
   3  15                        41612592
   3  16                       135001216
   3  17                       427472120
   3  18                      1325566048
   3  19                      4035772528
   3  20                     12092190080
   3  21                     35722262904
   3  22                    104208697664
   3  23                    300573289056
   3  24                    858157050112
   3  25                   2427481051272
   3  26                   6808926886368
   3  27                  18951256752264
   3  28                  52373253213696
   3  29                 143789513262680
   3  30                 392379427126304
   3  31                1064709876960176
   3  32                2873914458962464
   3  33                7719379256941360
   3  34               20639340614782432
   3  35               54945916271529432
   3  36              145685179392498240
   3  37              384800879411865352
   3  38             1012727328192493920
   3  39             2656249533809151048
   3  40             6944565857026468704
   3  41            18100575294694595248
   3  42            47041236281347186432
   3  43           121917186616298143728
   3  44           315144206176154982784
   3  45           812576515347073224200
   4   8                             160
   4   9                            3280
   4  10                           18256
   4  11                           80472
   4  12                          362144
   4  13                         1483952
   4  14                         5578672
   4  15                        20116088
   4  16                        70182432
   4  17                       236858256
   4  18                       778032704
   4  19                      2499413064
   4  20                      7874365248
   4  21                     24380160728
   4  22                     74340605984
   4  23                    223605064344
   4  24                    664370166272
   4  25                   1952096771168
   4  26                   5678121678928
   4  27                  16363923093496
   4  28                  46761247712256
   4  29                 132581364950208
   4  30                 373196476851600
   4  31                1043452672971288
   4  32                2899309823146528
   4  33                8009044911201832
   4  34               22003795318166128
   4  35               60143671047812328
   4  36              163604098438840448
   4  37              443026719942055648
   4  38             1194566848724709344
   4  39             3208010906764751896
   4  40             8582251645480185792
   4  41            22876589474043299280
   4  42            60769650211602334960
   4  43           160901402397885801904
   4  44           424697557361823632768
   4  45          1117657402936126892016
   5  10                            1824
   5  11                           20128
   5  12                           97824
   5  13                          430672
   5  14                         1942432
   5  15                         7894368
   5  16                        29746208
   5  17                       108196936
   5  18                       381329440
   5  19                      1301469064
   5  20                      4329154112
   5  21                     14096343800
   5  22                     45040064192
   5  23                    141488714960
   5  24                    437884768768
   5  25                   1337107777352
   5  26                   4033794605920
   5  27                  12035562120344
   5  28                  35551158299584
   5  29                 104046160339984
   5  30                 301930015154528
   5  31                 869290791566176
   5  32                2484587743589856
   5  33                7053230666509128
   5  34               19896043731222432
   5  35               55790836693032712
   5  36              155574720484832512
   5  37              431555514384437032
   5  38             1191213575552639520
   5  39             3272770175726967064
   5  40             8952122389144932576
   5  41            24384848187721103800
   5  42            66159464528544999872
   5  43           178824028743321416664
   5  44           481617442684611651584
   5  45          1292686240698328862384
   6  11                            1240
   6  12                           19616
   6  13                          130440
   6  14                          580112
   6  15                         2549960
   6  16                        11099520
   6  17                        44012576
   6  18                       164595920
   6  19                       597842464
   6  20                      2108610048
   6  21                      7223377456
   6  22                     24173168928
   6  23                     79317504344
   6  24                    255671147872
   6  25                    811022838296
   6  26                   2536358156480
   6  27                   7830697562920
   6  28                  23895348875520
   6  29                  72139977049592
   6  30                 215665868479008
   6  31                 638931177249912
   6  32                1877126111027488
   6  33                5472090376367704
   6  34               15836889593120768
   6  35               45524561568948712
   6  36              130038157415633632
   6  37              369240736190719040
   6  38             1042599351793579072
   6  39             2928398885233650352
   6  40             8184210246853251808
   6  41            22765163699582424488
   6  42            63040618129270050832
   6  43           173828925611901125344
   6  44           477383556220298403296
   6  45          1305987238141176859656
   7  13                           16000
   7  14                          141632
   7  15                          744624
   7  16                         3281312
   7  17                        14510280
   7  18                        61359616
   7  19                       239998488
   7  20                       896340768
   7  21                      3258343784
   7  22                     11513269344
   7  23                     39601365024
   7  24                    133288153568
   7  25                    440332466920
   7  26                   1430171247584
   7  27                   4574502039216
   7  28                  14433254486592
   7  29                  44976840440880
   7  30                 138575472491072
   7  31                 422530597020944
   7  32                1276056830257408
   7  33                3819688378661648
   7  34               11340003613198944
   7  35               33409252240226624
   7  36               97726504890432352
   7  37              283950894155820160
   7  38              819861155400218176
   7  39             2353214235128607672
   7  40             6716693059902948064
   7  41            19070116993776336872
   7  42            53873985467517641568
   7  43           151475627786678829912
   7  44           423983590838505303328
   7  45          1181657041637596531344
   8  14                            8448
   8  15                          158632
   8  16                          948896
   8  17                         4426304
   8  18                        19627312
   8  19                        84904008
   8  20                       347039872
   8  21                      1336617416
   8  22                      4964131536
   8  23                     17975325008
   8  24                     63390374912
   8  25                    218208982048
   8  26                    736420561456
   8  27                   2442459539168
   8  28                   7972465369536
   8  29                  25650413519208
   8  30                  81463557538144
   8  31                 255670212918272
   8  32                 793719999374496
   8  33                2439458386419520
   8  34                7428349433847920
   8  35               22425757218886808
   8  36               67161131511087040
   8  37              199632080850554384
   8  38              589241233733226608
   8  39             1727780426255400064
   8  40             5034856240970259200
   8  41            14586080948678381752
   8  42            42022742812937859360
   8  43           120434102895268697904
   8  44           343441180370857650656
   8  45           974762260435450455720
   9  15                            2792
   9  16                          125760
   9  17                         1145520
   9  18                         5657856
   9  19                        25743496
   9  20                       114363936
   9  21                       483225024
   9  22                      1932832736
   9  23                      7378992160
   9  24                     27312863904
   9  25                     98627846904
   9  26                    347405095968
   9  27                   1197053949648
   9  28                   4049498712352
   9  29                  13475260133328
   9  30                  44167569895104
   9  31                 142800688526920
   9  32                 456015186695040
   9  33                1439754666830912
   9  34                4498278001768928
   9  35               13918588325851360
   9  36               42681821441792000
   9  37              129793845562334552
   9  38              391625492585611680
   9  39             1173020509746166672
   9  40             3489426341949586880
   9  41            10313086434000284632
   9  42            30294959805311335648
   9  43            88479331403012675024
   9  44           257002330364458794400
   9  45           742635351528285763840
  10  17                           96104
  10  18                         1242720
  10  19                         7487232
  10  20                        34195136
  10  21                       154661952
  10  22                       671864592
  10  23                      2763415472
  10  24                     10848483072
  10  25                     41040164296
  10  26                    151089905280
  10  27                    543227167200
  10  28                   1908956867424
  10  29                   6576208356400
  10  30                  22270179321760
  10  31                  74257492165056
  10  32                 244101720242496
  10  33                 792124036098624
  10  34                2540375115501024
  10  35                8059057298143520
  10  36               25310791532816448
  10  37               78755106503677768
  10  38              242931909473878608
  10  39              743309241270347456
  10  40             2257136797651070912
  10  41             6805318951332850216
  10  42            20380938394516075856
  10  43            60652348282656830648
  10  44           179419665952713626720
  10  45           527748170907070084368
  11  18                           35104
  11  19                         1197688
  11  20                         9045344
  11  21                        45129960
  11  22                       204345696
  11  23                       914098624
  11  24                      3872603872
  11  25                     15615276736
  11  26                     60511486656
  11  27                    227381810856
  11  28                    833144150400
  11  29                   2984419482120
  11  30                  10467838699296
  11  31                  36052964160656
  11  32                 122186966946560
  11  33                 408076599522864
  11  34                1344644271550016
  11  35                4376755708352728
  11  36               14086707593656672
  11  37               44869301898272336
  11  38              141545387890084928
  11  39              442530529925882344
  11  40             1371988663700923712
  11  41             4220349122684247424
  11  42            12886802248563130432
  11  43            39077624189971499360
  11  44           117724900682846325248
  11  45           352467946211169522888
  12  19                           27928
  12  20                          910688
  12  21                        10582272
  12  22                        58921808
  12  23                       274700008
  12  24                      1237569312
  12  25                      5397421408
  12  26                     22305326672
  12  27                     88369234440
  12  28                    338520318336
  12  29                   1262973716360
  12  30                   4601960302944
  12  31                  16417324802400
  12  32                  57453375544672
  12  33                 197713475535576
  12  34                 670146652066864
  12  35                2240280278776328
  12  36                7394522967716128
  12  37               24125306140162576
  12  38               77870485089916672
  12  39              248858890019675120
  12  40              787969351276576480
  12  41             2473515185468018784
  12  42             7702047553665102224
  12  43            23801271067398428344
  12  44            73028033954563309056
  12  45           222561840063085771824
  13  21                          757952
  13  22                        10530464
  13  23                        74303824
  13  24                       362772800
  13  25                      1665940704
  13  26                      7385227648
  13  27                     31403202240
  13  28                    127284546912
  13  29                    497418725336
  13  30                   1888431174656
  13  31                   7000189433560
  13  32                  25377185218720
  13  33                  90208540195336
  13  34                 315039992770496
  13  35                1083132507581128
  13  36                3670920790083904
  13  37               12280003472365672
  13  38               40587072011727040
  13  39              132671791130760704
  13  40              429252780121067296
  13  41             1375659553249190176
  13  42             4369611475347869824
  13  43            13764587792217383272
  13  44            43021998697396785504
  13  45           133483557346645595168
  14  22                          375072
  14  23                        10794688
  14  24                        87574624
  14  25                       478718440
  14  26                      2239572896
  14  27                     10126237080
  14  28                     43804333280
  14  29                    181933926256
  14  30                    724820458992
  14  31                   2799219095920
  14  32                  10538302290752
  14  33                  38806500927520
  14  34                 139968108536560
  14  35                 495796236759320
  14  36                1727662750373088
  14  37                5932639080869392
  14  38               20098581876508704
  14  39               67255606375177376
  14  40              222499348487245280
  14  41              728388074041435304
  14  42             2361225878309436304
  14  43             7584917516190333776
  14  44            24157386864025464384
  14  45            76325921472763971312
  15  23                          267944
  15  24                         8412544
  15  25                       100792552
  15  26                       604206080
  15  27                      2981713824
  15  28                     13703872480
  15  29                     60659847784
  15  30                    256604385248
  15  31                   1045197993808
  15  32                   4105929369152
  15  33                  15705137032968
  15  34                  58683634019104
  15  35                 214786942497352
  15  36                 771172345606880
  15  37                2722923869586960
  15  38                9468175257469632
  15  39               32471970939870320
  15  40              109950978613461696
  15  41              367976889514409792
  15  42             1218214133209576960
  15  43             3992754343441543200
  15  44            12964172026673881152
  15  45            41727167204690242176
  16  24                           98112
  16  25                         8144240
  16  26                       102676480
  16  27                       759913288
  16  28                      3919607360
  16  29                     18573523528
  16  30                     83410831328
  16  31                    360563435696
  16  32                   1494221717056
  16  33                   5982003449216
  16  34                  23217237788512
  16  35                  88023543320896
  16  36                 326526455433344
  16  37                1188201986084408
  16  38                4247732242365200
  16  39               14951477511433824
  16  40               51876523022752512
  16  41              177671835742774568
  16  42              601194652533976816
  16  43             2011905542249821072
  16  44             6663598149927066016
  16  45            21860219302548301776
  17  26                         5031680
  17  27                       111479928
  17  28                       881232448
  17  29                      5107063800
  17  30                     24796975520
  17  31                    114337087808
  17  32                    501264691328
  17  33                   2120974370560
  17  34                   8631861309248
  17  35                  34067182540152
  17  36                 130887270648832
  17  37                 492240944640440
  17  38                1813838053668384
  17  39                6565793817676064
  17  40               23379328441076576
  17  41               82049963161869408
  17  42              284085831964985280
  17  43              971622566798471056
  17  44             3285256193685811328
  17  45            10992024817120531976
  18  27                         3834288
  18  28                        98843552
  18  29                      1054336432
  18  30                      6394491392
  18  31                     33096849424
  18  32                    155238667968
  18  33                    696523252312
  18  34                   2987204740880
  18  35                  12389755964376
  18  36                  49614312974368
  18  37                 193449207640576
  18  38                 736446201732752
  18  39                2748520996657264
  18  40               10065102310133696
  18  41               36256282692614952
  18  42              128616623901459328
  18  43              450095221196277488
  18  44             1555145340330817056
  18  45             5311365715725303512
  19  28                         1642848
  19  29                        96544840
  19  30                      1122743712
  19  31                      8052616032
  19  32                     42949422720
  19  33                    210272262768
  19  34                    956789141920
  19  35                   4191119754072
  19  36                  17627581357472
  19  37                  71823542001424
  19  38                 283719218485280
  19  39                1094801466151528
  19  40                4133176594055264
  19  41               15317754489115016
  19  42               55777214839839264
  19  43              200019371073254536
  19  44              707069215507047552
  19  45             2467700818950943544
  20  29                         1275152
  20  30                        72347488
  20  31                      1272437736
  20  32                      9583537344
  20  33                     55985815864
  20  34                    280152671776
  20  35                   1316622748776
  20  36                   5831939627296
  20  37                  25001590116488
  20  38                 103239495990832
  20  39                 414129910008096
  20  40                1616742988857504
  20  41                6180056045711672
  20  42               23150640170266304
  20  43               85242350945105088
  20  44              308776507719025984
  20  45             1102642263652349968
  21  31                        64834624
  21  32                      1216746144
  21  33                     11701129552
  21  34                     70342482304
  21  35                    372701636672
  21  36                   1784209802144
  21  37                   8112111508968
  21  38                  35153135676160
  21  39                 147763109855312
  21  40                 600171962832672
  21  41                2375766132821976
  21  42                9179816777146560
  21  43               34790162149228864
  21  44              129398965027012000
  21  45              473638295496163208
  22  32                        36496864
  22  33                      1302467312
  22  34                     13060358016
  22  35                     89823630640
  22  36                    484840291744
  22  37                   2421107087488
  22  38                  11159599350144
  22  39                  49409351893728
  22  40                 209958049975840
  22  41                 866647786407176
  22  42                3469400858473408
  22  43               13575213495608520
  22  44               51966311293364352
  22  45              195391792401010768
  23  33                        26822832
  23  34                      1072117792
  23  35                     15409126904
  23  36                    108766878848
  23  37                    633679934712
  23  38                   3222775180960
  23  39                  15363269821456
  23  40                  68751559081792
  23  41                 297732419915392
  23  42                1242483042426688
  23  43                5047213148636136
  23  44               19953383907151744
  23  45               77275090541289488
  24  34                        13589888
  24  35                      1052949760
  24  36                     15745227168
  24  37                    136528769328
  24  38                    804201207296
  24  39                   4302605122976
  24  40                  20850462188896
  24  41                  95802476945712
  24  42                 418826225374480
  24  43                1777666040535904
  24  44                7296540779278464
  24  45               29228102958612792
  25  35                         5336072
  25  36                       767820640
  25  37                     17601513536
  25  38                    157099876608
  25  39                   1039815495576
  25  40                   5615763837888
  25  41                  28334050748320
  25  42                 131878135283488
  25  43                 589146628869648
  25  44                2524367152876928
  25  45               10521548841129376
  26  37                       657642648
  26  38                     16532550432
  26  39                    191332832456
  26  40                   1281099699552
  26  41                   7411417218136
  26  42                  37839234618128
  26  43                 181938853695872
  26  44                 820878404364992
  26  45                3582983005626728
  27  38                       366853120
  27  39                     17122171008
  27  40                    208117340224
  27  41                   1631150474480
  27  42                   9475693469920
  27  43                  50814029890104
  27  44                 247278863659648
  27  45                1145253178758640
  28  39                       309332696
  28  40                     14333202944
  28  41                    242478782504
  28  42                   1943491347328
  28  43                  12371436457248
  28  44                  66719396789088
  28  45                 337629359621768
  29  40                       103568064
  29  41                     13986015176
  29  42                    245740592512
  29  43                   2416819911808
  29  44                  15496076584800
  29  45                  88625413451160
  30  41                        95506216
  30  42                     10019548192
  30  43                    273671520104
  30  44                   2756218758464
  30  45                  19978732160416
  31  43                      9294434720
  31  44                    253810746368
  31  45                   3329618898120
  32  44                      5499289344
  32  45                    271399838912
  33  45                      4436195184


==> anc/sq_isaw_MD.ser <==
   0   0                               1
   0   1                               9
   0   2                              89
   0   3                             529
   0   4                            2513
   0   5                           10361
   0   6                           38793
   0   7                          135009
   0   8                          447457
   0   9                         1422937
   0  10                         4388793
   0  11                        13166449
   0  12                        38705009
   0  13                       111552841
   0  14                       316867945
   0  15                       886814593
   0  16                      2455096065
   0  17                      6718596713
   0  18                     18232174073
   0  19                     49019104337
   0  20                    130915471089
   0  21                    346981068201
   0  22                    914666079465
   0  23                   2395806012577
   0  24                   6247243745793
   0  25                  16202292445465
   0  26                  41862278174121
   0  27                 107659034185041
   0  28                 275981136889393
   0  29                 704618784220137
   0  30                1794005214039785
   0  31                4551501224470561
   0  32               11519579094424257
   0  33               29064174415799065
   0  34               73174279748388249
   0  35              183715996494547025
   0  36              460384630268029681
   0  37             1150821914382741689
   0  38             2871903273606225849
   0  39             7150752853427877697
   0  40            17778022867079494049
   0  41            44108993692093183081
   0  42           109291121790327752985
   0  43           270292484414022494001
   0  44           667655472047873700145
   0  45          1646384730634968269849
   1   3                              64
   1   4                             608
   1   5                            3312
   1   6                           16256
   1   7                           71488
   1   8                          284608
   1   9                         1050336
   1  10                         3702560
   1  11                        12497120
   1  12                        40817280
   1  13                       129394880
   1  14                       401020736
   1  15                      1216095776
   1  16                      3626000544
   1  17                     10634582400
   1  18                     30785679328
   1  19                     87969786784
   1  20                    248781125056
   1  21                    696209657744
   1  22                   1931989420992
   1  23                   5314981959232
   1  24                  14520134381952
   1  25                  39379693128032
   1  26                 106176444169664
   1  27                 284500175385952
   1  28                 758522362218464
   1  29                2011506562739808
   1  30                5311369226099808
   1  31               13959049847606976
   1  32               36549395516533536
   1  33               95304177882762288
   1  34              247695332750215360
   1  35              641405385293150560
   1  36             1656100570807449824
   1  37             4262051217916645952
   1  38            10940278876846315520
   1  39            28000068507510383936
   1  40            71496485732381585088
   1  41           182076376971921582880
   1  42           462719016961575449344
   1  43          1173085896632795803744
   1  44          2968404223356956817344
   1  45          7494738494781633080960
   2   5                             736
   2   6                            5248
   2   7                           24256
   2   8                          114144
   2   9                          504784
   2  10                         2002992
   2  11                         7486336
   2  12                        26880160
   2  13                        92975408
   2  14                       310999392
   2  15                      1013436352
   2  16                      3226048640
   2  17                     10066157088
   2  18                     30851137520
   2  19                     93090814336
   2  20                    276973061824
   2  21                    813760993328
   2  22                   2363950036240
   2  23                   6796186239904
   2  24                  19357453041344
   2  25                  54655890717536
   2  26                 153123807199776
   2  27                 425806549049504
   2  28                1176280254100992
   2  29                3228603502656720
   2  30                8811540218203760
   2  31               23913885457488608
   2  32               64581273772468160
   2  33              173546280086916192
   2  34              464351832721418320
   2  35             1237008010619546496
   2  36             3282766180715446272
   2  37             8677670960672058768
   2  38            22860801138905309472
   2  39            60013210509966643968
   2  40           157065839384767041568
   2  41           409760634567837982192
   2  42          1066079806444298549920
   2  43          2765597816630737910528
   2  44          7156690728083681189952
   2  45         18470763356859991562608
   3   7                            6720
   3   8                           38048
   3   9                          156816
   3  10                          727168
   3  11                         3224832
   3  12                        12640960
   3  13                        47581344
   3  14                       172822720
   3  15                       607468704
   3  16                      2065706624
   3  17                      6864728080
   3  18                     22290023776
   3  19                     71041222336
   3  20                    222362305024
   3  21                    685725012048
   3  22                   2084473217472
   3  23                   6259097313920
   3  24                  18575149207168
   3  25                  54561644026832
   3  26                 158709974820256
   3  27                 457637940942400
   3  28                1308752669955776
   3  29                3714670930277808
   3  30               10469238915702720
   3  31               29312940717228000
   3  32               81573002380705824
   3  33              225697800682038560
   3  34              621132694920144928
   3  35             1700669000975518240
   3  36             4634530524735048832
   3  37            12572104065820532944
   3  38            33961685760964557184
   3  39            91366680182461894816
   3  40           244882552220737980768
   3  41           653908051451187630688
   3  42          1740244814885453171488
   3  43          4615729876695608472480
   3  44         12205210744187016611648
   3  45         32174693083646087138672
   4   8                            2112
   4   9                           60128
   4  10                          281536
   4  11                         1110656
   4  12                         5077952
   4  13                        21780160
   4  14                        83504368
   4  15                       311759424
   4  16                      1129866464
   4  17                      3974402272
   4  18                     13574059376
   4  19                     45432934080
   4  20                    148878636032
   4  21                    479649353584
   4  22                   1519324552528
   4  23                   4746785465888
   4  24                  14627303768864
   4  25                  44556508168000
   4  26                 134179315206896
   4  27                 400125630590976
   4  28                1181700114893440
   4  29                3460541500116000
   4  30               10050441167522752
   4  31               28975118935476672
   4  32               82937563949191168
   4  33              235864054332818640
   4  34              666574627115064288
   4  35             1873003958403749984
   4  36             5233911406576668256
   4  37            14550680434104714048
   4  38            40253665312118789424
   4  39           110846506386498376544
   4  40           303898704373887119456
   4  41           829702332560977426720
   4  42          2256302148839511831936
   4  43          6112575115163949204672
   4  44         16500477015557792514304
   4  45         44387858841521659545952
   5  10                           31424
   5  11                          421728
   5  12                         1765344
   5  13                         7106720
   5  14                        32492832
   5  15                       136056384
   5  16                       517998176
   5  17                      1935473520
   5  18                      7025568512
   5  19                     24804075616
   5  20                     85172443968
   5  21                    287167443472
   5  22                    948681714112
   5  23                   3085098091936
   5  24                   9869251600832
   5  25                  31167293750736
   5  26                  97110853314496
   5  27                 299280035369344
   5  28                 911999827848576
   5  29                2753137007657920
   5  30                8231857125892640
   5  31               24412746182507776
   5  32               71803650728548256
   5  33              209680263250968688
   5  34              607910722451831776
   5  35             1751292568820926080
   5  36             5013305097261240832
   5  37            14269953514935642576
   5  38            40390383692729411776
   5  39           113740792593952244544
   5  40           318692271976284883680
   5  41           888837698469231920592
   5  42          2467803080196012737344
   5  43          6823026348989044699104
   5  44         18787489448842791223680
   5  45         51534413959966650180192
   6  11                           24608
   6  12                          378528
   6  13                         2846864
   6  14                        11338384
   6  15                        47763168
   6  16                       210543968
   6  17                       856244448
   6  18                      3229775632
   6  19                     12026514688
   6  20                     43474182336
   6  21                    153444747456
   6  22                    527665213984
   6  23                   1785721952896
   6  24                   5926234270176
   6  25                  19389174050064
   6  26                  62442588806336
   6  27                 198721535338848
   6  28                 624226336488096
   6  29                1940832353680848
   6  30                5968438518212352
   6  31               18191421483897152
   6  32               54926829293298880
   6  33              164552990779501776
   6  34              488968849621456848
   6  35             1442937650834264768
   6  36             4227706427995890336
   6  37            12310507289528622016
   6  38            35620175403195542352
   6  39           102494878969911541568
   6  40           293261483633940874752
   6  41           834882839692640513840
   6  42          2364794684848879018032
   6  43          6667728744074527962752
   6  44         18714275701543949552800
   6  45         52306650498495309799088
   7  13                          401376
   7  14                         3169056
   7  15                        17543296
   7  16                        70930272
   7  17                       308741200
   7  18                      1309734528
   7  19                      5226916352
   7  20                     19645156256
   7  21                     72999113040
   7  22                    263155108448
   7  23                    929107627392
   7  24                   3200548948000
   7  25                  10867168276912
   7  26                  36206215198368
   7  27                 119063665592768
   7  28                 385597257853504
   7  29                1235063033296992
   7  30                3905925276431584
   7  31               12234053465804064
   7  32               37909445857168960
   7  33              116479968638701600
   7  34              354599445595644192
   7  35             1071450913072910912
   7  36             3211495649965559392
   7  37             9561824484248161984
   7  38            28267879092640158048
   7  39            83069080913755195200
   7  40           242576387038728830368
   7  41           704534787447902380560
   7  42          2034726955840574730272
   7  43          5847496573988195707392
   7  44         16719596797501608378016
   7  45         47591341758592148929504
   8  14                          185824
   8  15                         4291488
   8  16                        23196768
   8  17                       110175840
   8  18                       462067888
   8  19                      1997126080
   8  20                      8163620928
   8  21                     32017658416
   8  22                    119675450816
   8  23                    442279989056
   8  24                   1586881136000
   8  25                   5592739978528
   8  26                  19264694251344
   8  27                  65499559601152
   8  28                 218704396670272
   8  29                 721620212839536
   8  30                2346336315808032
   8  31                7551328166693888
   8  32               24006028936855104
   8  33               75629761955541216
   8  34              235790177302915936
   8  35              729260591270361120
   8  36             2235188312917895360
   8  37             6802091906345770272
   8  38            20536920879929461680
   8  39            61608470776539920704
   8  40           183530280960934326688
   8  41           543570231965145833392
   8  42          1599905510254395466192
   8  43          4684292334756974146720
   8  44         13638276238837089380704
   8  45         39517110472448896975536
   9  15                           92416
   9  16                         3278848
   9  17                        33404128
   9  18                       150773536
   9  19                       690915776
   9  20                      2950108256
   9  21                     12498688768
   9  22                     49863933216
   9  23                    193358823840
   9  24                    719622006368
   9  25                   2646893159792
   9  26                   9461186367872
   9  27                  33297035777408
   9  28                 114686473291552
   9  29                 390309314384800
   9  30                1305488945188576
   9  31                4319065593401760
   9  32               14088760761833920
   9  33               45520685816782176
   9  34              145337375191193888
   9  35              460104587763604768
   9  36             1441847469998522624
   9  37             4484225569406456176
   9  38            13823572605150911424
   9  39            42324465614702176320
   9  40           128585908136561362880
   9  41           388255902130059604048
   9  42          1164268074324690053632
   9  43          3471804241107160916288
   9  44         10289214249077564696672
   9  45         30338084704188415757408
  10  17                         3094992
  10  18                        35495296
  10  19                       227777408
  10  20                       970549344
  10  21                      4436072448
  10  22                     18713580352
  10  23                     77466661920
  10  24                    303398794112
  10  25                   1164610383504
  10  26                   4310122135072
  10  27                  15765912438944
  10  28                  56121601024640
  10  29                 197122860813728
  10  30                 678406761199888
  10  31                2309238490840928
  10  32                7731145521182400
  10  33               25625244947323776
  10  34               83789416068205376
  10  35              271550532127861696
  10  36              869991417597457696
  10  37             2765128093203637776
  10  38             8702118856084972704
  10  39            27190387972784194304
  10  40            84229683184327413664
  10  41           259233689324769569168
  10  42           791807525179176894176
  10  43          2404252735811443475520
  10  44          7251106683053633822112
  10  45         21751188592809413754656
  11  18                         1090752
  11  19                        41432160
  11  20                       281264288
  11  21                      1448586384
  11  22                      6221814336
  11  23                     28112207680
  11  24                    116182038048
  11  25                    472395877120
  11  26                   1825543622080
  11  27                   6952377066752
  11  28                  25594403912128
  11  29                  93159625799408
  11  30                 330461306893600
  11  31                1158662576382336
  11  32                3984066029191424
  11  33               13561247125529568
  11  34               45432372693358784
  11  35              150806386048953248
  11  36              494057607442848672
  11  37             1605203594268438912
  11  38             5157546607191214720
  11  39            16447327408699553440
  11  40            51948874383382791552
  11  41           162966747050973850528
  11  42           506959218793013488320
  11  43          1567303780877326320224
  11  44          4809568689863231438016
  11  45         14675603323015081673680
  12  19                         1090400
  12  20                        29784992
  12  21                       379547136
  12  22                      1943140960
  12  23                      9271877760
  12  24                     40123629408
  12  25                    176560014560
  12  26                    715516673984
  12  27                   2863057959168
  12  28                  10939351889216
  12  29                  41339324582896
  12  30                 151316473497792
  12  31                 547996790933312
  12  32                1937246161897408
  12  33                6778304351398160
  12  34               23279145070765712
  12  35               79208080623560512
  12  36              265435269419662016
  12  37              881943890795763712
  12  38             2893543079746780016
  12  39             9419951299894038688
  12  40            30337732180282764320
  12  41            97016569874015266656
  12  42           307365579581033995776
  12  43           967517284036516608128
  12  44          3020682332244648989472
  12  45          9375208770140222788032
  13  21                        31578848
  13  22                       372709472
  13  23                      2772522304
  13  24                     12683421696
  13  25                     59480817984
  13  26                    254654757536
  13  27                   1091120277728
  13  28                   4354855569824
  13  29                  17191967473424
  13  30                  65101510829632
  13  31                 244265841716800
  13  32                 889293608201632
  13  33                3206066448211120
  13  34               11299233101774400
  13  35               39454410417831040
  13  36              135331897150736384
  13  37              460229414161676208
  13  38             1542428109180401568
  13  39             5128542443534252832
  13  40            16845329472150142048
  13  41            54929565074035842240
  13  42           177253604594663462016
  13  43           568178506228297433888
  13  44          1804819558010032498784
  13  45          5697939474048216848096
  14  22                        13818160
  14  23                       457372896
  14  24                      3278300384
  14  25                     18525150736
  14  26                     82662248384
  14  27                    380514724608
  14  28                   1596915452352
  14  29                   6686713517920
  14  30                  26320988697312
  14  31                 102689402035424
  14  32                 385748394739360
  14  33                1437163806505088
  14  34                5204761410975968
  14  35               18683936191155968
  14  36               65651485543225632
  14  37              228748245830122688
  14  38              783553634268256800
  14  39             2662791469797855904
  14  40             8923125794968224992
  14  41            29682095643393920464
  14  42            97577919770414946608
  14  43           318598730981841920448
  14  44          1029769448988578437472
  14  45          3307474477275607552864
  15  23                        12696704
  15  24                       336996032
  15  25                      4375069488
  15  26                     23806608768
  15  27                    120781742784
  15  28                    534277715104
  15  29                   2396377240880
  15  30                   9876268115488
  15  31                  40574322392032
  15  32                 157794175792192
  15  33                 609540400337328
  15  34                2273296827174432
  15  35                8414035761665312
  15  36               30325851776921312
  15  37              108437443400302816
  15  38              379957581775272480
  15  39             1321098783651343168
  15  40             4519099394429631616
  15  41            15345516301827849248
  15  42            51411225445680969440
  15  43           171058521340282809088
  15  44           562708697949468348736
  15  45          1839222690444523927840
  16  24                         3736000
  16  25                       392284576
  16  26                      4328154544
  16  27                     33611549216
  16  28                    161629072832
  16  29                    787108585328
  16  30                   3415741773328
  16  31                  14922553751264
  16  32                  60530925105184
  16  33                 244513618082720
  16  34                 940896785040960
  16  35                3601667163310176
  16  36               13340891487003040
  16  37               49072696016380784
  16  38              176073112675622272
  16  39              627240063953089472
  16  40             2191820201042159456
  16  41             7604853490310306896
  16  42            25977579479251192832
  16  43            88135218069980588320
  16  44           295168388045785669088
  16  45           982183982399806197152
  17  26                       218924512
  17  27                      5529335552
  17  28                     38872410816
  17  29                    232449812400
  17  30                   1073363031488
  17  31                   5065692981536
  17  32                  21513977340992
  17  33                  91889495396064
  17  34                 367405285071136
  17  35                1463022319445120
  17  36                5578983150723968
  17  37               21177304566419088
  17  38               77948418375461152
  17  39              285100690580899424
  17  40             1018707097832776480
  17  41             3616257731378647200
  17  42            12603895952653744864
  17  43            43641638392309954976
  17  44           148869583984322063936
  17  45           504612312714541764848
  18  27                       199296544
  18  28                      4579334944
  18  29                     53031570976
  18  30                    292669109488
  18  31                   1559621560672
  18  32                   7034804866656
  18  33                  32141511291536
  18  34                 134021617938848
  18  35                 560945682211424
  18  36                2213295489101792
  18  37                8705815675992832
  18  38               32927115451849216
  18  39              124004544550215296
  18  40              453755366142876096
  18  41             1650917197778804592
  18  42             5876010824195636256
  18  43            20788896209003294080
  18  44            72276027070732353856
  18  45           249757635030314176592
  19  28                        75405152
  19  29                      5273754608
  19  30                     54746199904
  19  31                    411484572000
  19  32                   2044865649152
  19  33                  10302939538368
  19  34                  45278704325312
  19  35                 201174562009792
  19  36                 825785490313312
  19  37                3394625353826432
  19  38               13240182527650752
  19  39               51525373738110656
  19  40              193421360931686560
  19  41              723149130500103312
  19  42             2631916008359860000
  19  43             9529359747664631392
  19  44            33793943860166828608
  19  45           119180641144709078000
  20  29                        66982400
  20  30                      3569218704
  20  31                     71052833408
  20  32                    484178827168
  20  33                   2920318741168
  20  34                  13888149843840
  20  35                  66944981516864
  20  36                 287266872892128
  20  37                1246405621389136
  20  38                5041076759742944
  20  39               20398908590796736
  20  40               78760495146459840
  20  41              303544068481370896
  20  42             1131529744490824320
  20  43             4202122091372203328
  20  44            15217526846961037472
  20  45            54848106269695079072
  21  31                      3794275584
  21  32                     63910920480
  21  33                    664466913984
  21  34                   3670615615360
  21  35                  20024148230464
  21  36                  92086162704992
  21  37                 427367768421808
  21  38                1799776918218272
  21  39                7646168222981184
  21  40               30507283263047776
  21  41              121790467223300112
  21  42              466023689134091744
  21  43             1780230488224201728
  21  44             6593495669887546784
  21  45            24335247900989126704
  22  32                      1900745312
  22  33                     78882737632
  22  34                    715743339536
  22  35                   5170625263584
  22  36                  26145371496544
  22  37                 134338647659648
  22  38                 597948591568400
  22  39                2692318479952448
  22  40               11155749793795168
  22  41               46503231894571984
  22  42              183308000969957984
  22  43              723138769032172736
  22  44             2744457691542865024
  22  45            10398973056178469440
  23  33                      1691960992
  23  34                     59988358976
  23  35                    955872610560
  23  36                   6164977892992
  23  37                  37211673910896
  23  38                 180069475731392
  23  39                 880444882248640
  23  40                3817788631775936
  23  41               16767863153080352
  23  42               68442329877580032
  23  43              280614756919996640
  23  44             1094402630528967424
  23  45             4271655036521303456
  24  34                       738357840
  24  35                     68183776416
  24  36                    923446730176
  24  37                   8592200822880
  24  38                  46929123833712
  24  39                 259116259073984
  24  40                1206036906712608
  24  41                5662168950035584
  24  42               24063320796947312
  24  43              103389685293615840
  24  44              416221372752863936
  24  45             1682010212245773584
  25  35                       396186816
  25  36                     45511472736
  25  37                   1173318398880
  25  38                   9564506974880
  25  39                  66432946509664
  25  40                 337937453648704
  25  41                1754931899074048
  25  42                7886734957351936
  25  43               35881069701002784
  25  44              149896974985227840
  25  45              631623709119947936
  26  37                     45852574864
  26  38                   1029588756624
  26  39                  12988419303648
  26  40                  80313002782880
  26  41                 482570851654384
  26  42                2349326923721024
  26  43               11587525309972096
  26  44               50677540102608992
  26  45              224669720514896208
  27  38                     23101830336
  27  39                   1222625354784
  27  40                  13494204011840
  27  41                 112420593679584
  27  42                 610989416144128
  27  43                3386569153196928
  27  44               15834600035846784
  27  45               74974946605778496
  28  39                     22997608416
  28  40                    943399255456
  28  41                  17622256966384
  28  42                 129946590492064
  28  43                 866079623744192
  28  44                4425948679701344
  28  45               23061242208601136
  29  40                      6994041920
  29  41                   1066822691568
  29  42                  16862111529376
  29  43                 178370778803680
  29  44                1064758034018080
  29  45                6325824811978928
  30  41                      7756567280
  30  42                    695852728624
  30  43                  21198366120448
  30  44                 195275320324160
  30  45                1495471684319040
  31  43                    761663093472
  31  44                  18374492156416
  31  45                 261739664929488
  32  44                    400528619520
  32  45                  22399694655456
  33  45                    390304562208


==> anc/sq_isaw_RG.ser <==
   0   0                               1
   0   2                              44
   0   3                             380
   0   4                            2220
   0   5                           10656
   0   6                           45444
   0   7                          177004
   0   8                          650740
   0   9                         2272680
   0  10                         7649388
   0  11                        24854364
   0  12                        78782780
   0  13                       243411272
   0  14                       738736404
   0  15                      2198775180
   0  16                      6457021028
   0  17                     18673113856
   0  18                     53439081276
   0  19                    151044955036
   0  20                    423376718156
   0  21                   1174595192392
   0  22                   3236616521636
   0  23                   8841889650700
   0  24                  24018287888212
   0  25                  64765291529496
   0  26                 173808513114492
   0  27                 463491083417340
   0  28                1230956083079420
   0  29                3251164603375336
   0  30                8556727002976116
   0  31               22410994410805676
   0  32               58517082956708740
   0  33              152134952003411432
   0  34              394461182558946940
   0  35             1018839118067458140
   0  36             2625243560802353516
   0  37             6741089574605604240
   0  38            17272912099175934212
   0  39            44120775465899948172
   0  40           112484039528968490420
   0  41           285960572530408995296
   0  42           725726557739534145468
   0  43          1837029355365517319580
   0  44          4642809994564220966844
   0  45         11706224936087384900528
   1   3                              64
   1   4                             640
   1   5                            3800
   1   6                           20960
   1   7                          102400
   1   8                          447360
   1   9                         1792512
   1  10                         6845760
   1  11                        24870688
   1  12                        87106560
   1  13                       294668304
   1  14                       971780288
   1  15                      3123546784
   1  16                      9848152320
   1  17                     30445359344
   1  18                     92716576000
   1  19                    277975669344
   1  20                    823427720288
   1  21                   2408327163416
   1  22                   6974735122336
   1  23                  19986686993536
   1  24                  56806112298816
   1  25                 160014319351488
   1  26                 447629804305056
   1  27                1242630544698912
   1  28                3429245596332384
   1  29                9400675290220432
   1  30               25639117159489792
   1  31               69519801952614080
   1  32              187664388140571072
   1  33              503977116402265112
   1  34             1348160405882616128
   1  35             3589823058024006496
   1  36             9525788605966522496
   1  37            25173064130932941472
   1  38            66317967321992444192
   1  39           174064132934822704192
   1  40           455602456361392472960
   1  41          1188492892772495633120
   1  42          3092604486478027081120
   1  43          8022622865059633248672
   1  44         20764800476322855640960
   1  45         53594097204436301251968
   2   5                            1056
   2   6                            7584
   2   7                           36320
   2   8                          187840
   2   9                          909288
   2  10                         3867200
   2  11                        15458624
   2  12                        59281728
   2  13                       218295064
   2  14                       774119936
   2  15                      2668686720
   2  16                      8960861792
   2  17                     29429064400
   2  18                     94704499440
   2  19                    299480745376
   2  20                    931972605120
   2  21                   2859054165016
   2  22                   8657824265184
   2  23                  25906926048576
   2  24                  76696626348128
   2  25                 224774022506000
   2  26                 652858273783120
   2  27                1879833655130656
   2  28                5371625977956080
   2  29               15233997730624152
   2  30               42921002412209856
   2  31              120129366456643808
   2  32              334309486894249280
   2  33              924916737892535760
   2  34             2546133522383099680
   2  35             6972530867982368000
   2  36            19009747425508346960
   2  37            51585315198140531016
   2  38           139432320679617482912
   2  39           375286720339196147392
   2  40          1006535163232871033824
   2  41          2689227899732056812344
   2  42          7162166767047558500144
   2  43         19008232928636173222688
   2  44         50302321328689063454672
   2  45        132691599241339124272616
   3   7                           12864
   3   8                           70400
   3   9                          293928
   3  10                         1486720
   3  11                         7124608
   3  12                        29343968
   3  13                       116764608
   3  14                       447800768
   3  15                      1659213344
   3  16                      5924377984
   3  17                     20663025272
   3  18                     70240490400
   3  19                    234091606912
   3  20                    764623530144
   3  21                   2457866722616
   3  22                   7774878193088
   3  23                  24266733589248
   3  24                  74750667515936
   3  25                 227663587426056
   3  26                 685808726029344
   3  27                2045896474253504
   3  28                6046752524067424
   3  29               17721042425129304
   3  30               51521243790903072
   3  31              148683960715114336
   3  32              426118806734286176
   3  33             1213249708092112048
   3  34             3433461256998162944
   3  35             9660001350150448032
   3  36            27032929823931929600
   3  37            75254667828215605128
   3  38           208498160170999464352
   3  39           574933634360956942560
   3  40          1578624947110094856032
   3  41          4315962725384650296816
   3  42         11754581445553420928288
   3  43         31888869355740509473376
   3  44         86210592998481186296928
   3  45        232235339597810902201864
   4   8                            4320
   4   9                          137744
   4  10                          613456
   4  11                         2441824
   4  12                        12200144
   4  13                        55877648
   4  14                       223210752
   4  15                       875701024
   4  16                      3332775936
   4  17                     12282548944
   4  18                     43809424336
   4  19                    153101869312
   4  20                    522723526704
   4  21                   1753081647000
   4  22                   5770253923424
   4  23                  18718006453984
   4  24                  59798619002336
   4  25                 188689975575264
   4  26                 587867349136704
   4  27                1812196213803328
   4  28                5526509062546144
   4  29               16699273195716128
   4  30               49995267976123680
   4  31              148474693010345952
   4  32              437413648794874784
   4  33             1279463801498205544
   4  34             3716314972540827312
   4  35            10725782775339671872
   4  36            30764577140755769808
   4  37            87738085934607183584
   4  38           248844741105322119936
   4  39           702142314464184445152
   4  40          1971405407976700976704
   4  41          5509220505855162213712
   4  42         15327529128468023972688
   4  43         42461639035478326687456
   4  44        117158155879424484242800
   4  45        321993492376654737568912
   5  10                           82176
   5  11                         1139680
   5  12                         4503136
   5  13                        18436944
   5  14                        91238240
   5  15                       401682176
   5  16                      1581134688
   5  17                      6169293384
   5  18                     23363873376
   5  19                     85921791008
   5  20                    306469593600
   5  21                   1073821700792
   5  22                   3679492942944
   5  23                  12405881967328
   5  24                  41080297238720
   5  25                 134232782543624
   5  26                 432161938277376
   5  27                1375482525006464
   5  28                4323793761434176
   5  29               13457401282050576
   5  30               41443348586128352
   5  31              126521820613481216
   5  32              382737939389985760
   5  33             1148922663996464328
   5  34             3421448900765113664
   5  35            10119172641407583424
   5  36            29718193714128700608
   5  37            86740214308610203240
   5  38           251595581172315450176
   5  39           725714005198145434432
   5  40          2081610324752524884992
   5  41          5940675558233513861560
   5  42         16868911400131990884000
   5  43         47679669182375832167328
   5  44        134153663854825421168896
   5  45        375867288224074559210928
   6  11                           68448
   6  12                         1110000
   6  13                         8570984
   6  14                        32566432
   6  15                       142111744
   6  16                       667547040
   6  17                      2832773696
   6  18                     11011260224
   6  19                     42681376576
   6  20                    160222867088
   6  21                    586932244656
   6  22                   2088733090848
   6  23                   7322060038688
   6  24                  25119553348000
   6  25                  84955047322616
   6  26                 282363380534784
   6  27                 927286936431200
   6  28                3001751426914928
   6  29                9615348318963768
   6  30               30429560943842656
   6  31               95414552255366624
   6  32              296091953540734304
   6  33              911343843781388312
   6  34             2779883359790592368
   6  35             8417750847475969344
   6  36            25289124636552836400
   6  37            75477669565611506240
   6  38           223699408792202431328
   6  39           659071048983450621696
   6  40          1929695100646097183616
   6  41          5619551615875651275720
   6  42         16273446171291691061024
   6  43         46894054702756068250144
   6  44        134448451729868737293456
   6  45        383735511934325837303208
   7  13                         1327296
   7  14                        10426208
   7  15                        58465280
   7  16                       230369728
   7  17                      1046679752
   7  18                      4648253216
   7  19                     19234983424
   7  20                     74288479104
   7  21                    286249466216
   7  22                   1066760994720
   7  23                   3895050324032
   7  24                  13838280053504
   7  25                  48522539928808
   7  26                 166612043246784
   7  27                 564842579598208
   7  28                1882918572693696
   7  29                6208515031338160
   7  30               20186718650055360
   7  31               65001705700148000
   7  32              206846541099842464
   7  33              652569242287999312
   7  34             2037923650167028896
   7  35             6315368904310502784
   7  36            19398235236476286336
   7  37            59171325256230779456
   7  38           179090469256131975168
   7  39           538649726878846414976
   7  40          1608904059497163920896
   7  41          4778306079877085973608
   7  42         14103355178140136453408
   7  43         41410023292551839045440
   7  44        120909141975831844924224
   7  45        351345593224493531076432
   8  14                          637824
   8  15                        15723840
   8  16                        82895488
   8  17                       398647520
   8  18                      1671903296
   8  19                      7528684960
   8  20                     31875861888
   8  21                    129206965480
   8  22                    495718265728
   8  23                   1894393740192
   8  24                   7004191801504
   8  25                  25461523384768
   8  26                  90229971701120
   8  27                 316049448780448
   8  28                1085011836161344
   8  29                3682666516784072
   8  30               12298719044011456
   8  31               40665776673613408
   8  32              132653145001882816
   8  33              428858292368504128
   8  34             1370622502523233360
   8  35             4345392728788272928
   8  36            13640414535485414240
   8  37            42508288493918763056
   8  38           131325317175582888672
   8  39           403056042817325684416
   8  40          1227578910192412704864
   8  41          3716471865385005028216
   8  42         11174823489207575770832
   8  43         33417220469269997290400
   8  44         99318612877616504741856
   8  45        293701048188773227335720
   9  15                          353280
   9  16                        12814624
   9  17                       133876272
   9  18                       585215904
   9  19                      2735117952
   9  20                     11830941536
   9  21                     51903226368
   9  22                    212953738208
   9  23                    850859604256
   9  24                   3245199268096
   9  25                  12307391203640
   9  26                  45199878568928
   9  27                 163675266725568
   9  28                 578672242648480
   9  29                2024425928039248
   9  30                6946995729449344
   9  31               23596084820075744
   9  32               78905507954247712
   9  33              261461676580518656
   9  34              855089767300997920
   9  35             2773405126950680672
   9  36             8895254585115137888
   9  37            28316491475388627928
   9  38            89270879737519390208
   9  39           279518629933019675776
   9  40           867795484025660077728
   9  41          2677400892185844578200
   9  42          8198498066520918138368
   9  43         24961566148346654382720
   9  44         75488507967338471372288
   9  45        227094486011538450446080
  10  17                        13131976
  10  18                       150758912
  10  19                       976734912
  10  20                      4065888496
  10  21                     19123721152
  10  22                     81975019936
  10  23                    350022193984
  10  24                   1404251463584
  10  25                   5543181225000
  10  26                  20996835756384
  10  27                  79011946889280
  10  28                 288312014253744
  10  29                1039981662920784
  10  30                3666970327518272
  10  31               12807502655741120
  10  32               43912524771141504
  10  33              149182592195548384
  10  34              499241116174692992
  10  35             1656802243722182976
  10  36             5428915206338122144
  10  37            17653172286766057576
  10  38            56781942668345941408
  10  39           181362690220657954816
  10  40           573822967925184785184
  10  41          1803895487485653318888
  10  42          5623798190910063807248
  10  43         17429219172573217055520
  10  44         53618188390829660448672
  10  45        164050612043158612518704
  11  18                         4830720
  11  19                       192922784
  11  20                      1284544064
  11  21                      6638623080
  11  22                     28275800256
  11  23                    131637492864
  11  24                    552175946208
  11  25                   2309023900672
  11  26                   9111845940672
  11  27                  35622536399872
  11  28                 134016325919616
  11  29                 500747441038792
  11  30                1817107688283648
  11  31                6531590713395136
  11  32               22970584232443776
  11  33               80094840983522224
  11  34              274358928901030816
  11  35              932031163996752736
  11  36             3120472635977591424
  11  37            10367493013272599184
  11  38            34023298265241742528
  11  39           110863208852282522336
  11  40           357440255986730363872
  11  41          1144892412463116215616
  11  42          3633435536205566634944
  11  43         11461285590218042729696
  11  44         35860139001455541812032
  11  45        111571138053545839670984
  12  19                         5231200
  12  20                       142766400
  12  21                      1887099392
  12  22                      9414144192
  12  23                     45359392128
  12  24                    196761037760
  12  25                    890226769760
  12  26                   3660265172752
  12  27                  15030829749024
  12  28                  58529159286896
  12  29                 226739137055816
  12  30                 847027978014240
  12  31                3143352596647968
  12  32               11349146635531008
  12  33               40649738149240632
  12  34              142577647603725408
  12  35              496239681353305184
  12  36             1697949951877302976
  12  37             5766273744774156304
  12  38            19308802087807951328
  12  39            64201528539291566816
  12  40           210934566295597369952
  12  41           688459157060066886688
  12  42          2224016327960813397200
  12  43          7140406347882602533344
  12  44         22719417160636845609328
  12  45         71875906811182362956400
  13  21                       165891840
  13  22                      1924000224
  13  23                     14580717184
  13  24                     65288052000
  13  25                    311606254048
  13  26                   1341770362208
  13  27                   5896037169696
  13  28                  23868750555648
  13  29                  96500568587480
  13  30                 371865340468192
  13  31                1428320319081216
  13  32                5300073714479904
  13  33               19548772102500104
  13  34               70265385495918112
  13  35              250816117790077760
  13  36              877474201242297248
  13  37             3048495336154850792
  13  38            10418821122761771168
  13  39            35365648761738835168
  13  40           118422324871474274560
  13  41           393960946964289906656
  13  42          1295506441867798509824
  13  43          4234013056492149354464
  13  44         13699765494950648903168
  13  45         44072120613588827761952
  14  22                        73630496
  14  23                      2564376672
  14  24                     17929091936
  14  25                    102423650344
  14  26                    452438333056
  14  27                   2126503791200
  14  28                   8984765945296
  14  29                  38523553219152
  14  30                 153746868327232
  14  31                 613368747480352
  14  32                2342365040960544
  14  33                8922119283632352
  14  34               32895181899250512
  14  35              120651295854617184
  14  36              431846229386353216
  14  37             1536345083251793808
  14  38             5361313627267038016
  14  39            18591793331262171648
  14  40            63463553550327588448
  14  41           215286276453879955656
  14  42           720756743736082913696
  14  43          2398522648340888115520
  14  44          7892489213157061151792
  14  45         25822074092068513770352
  15  23                        73235200
  15  24                      1931695008
  15  25                     25916805928
  15  26                    137207837440
  15  27                    704898329280
  15  28                   3110367644736
  15  29                  14240315730984
  15  30                  59132596919776
  15  31                 248372779558944
  15  32                 978612942883744
  15  33                3860871330289736
  15  34               14625132516838784
  15  35               55273263328255520
  15  36              202595069247485664
  15  37              739282980605340304
  15  38             2635826685466739456
  15  39             9347330027976462848
  15  40            32540324403705931232
  15  41           112637861596649125120
  15  42           384017985533791447712
  15  43          1301771854144303073408
  15  44          4356930538629040926784
  15  45         14501143002516445664000
  16  24                        21620000
  16  25                      2417117776
  16  26                     26200418832
  16  27                    207991916576
  16  28                    979359699968
  16  29                   4852512591272
  16  30                  21064025252320
  16  31                  93898170124704
  16  32                 384124399124352
  16  33                1584166879723360
  16  34                6172544870825376
  16  35               24108024545033184
  16  36               90629144325189776
  16  37              340023008090910712
  16  38             1239557538487509792
  16  39             4501633497091180672
  16  40            15991133478585036000
  16  41            56533944005731815112
  16  42           196350077515187133392
  16  43           678439714436233189856
  16  44          2310118363826618260944
  16  45          7824833839960554294864
  17  26                      1382093824
  17  27                     36123379392
  17  28                    247219820960
  17  29                   1501638065016
  17  30                   6854857409120
  17  31                  32959579144352
  17  32                 140178546157472
  17  33                 610658017560256
  17  34                2463375366671200
  17  35               10002119804056000
  17  36               38603277626905440
  17  37              149367944133004536
  17  38              557575238819063936
  17  39             2077974248314139424
  17  40             7537659150242848224
  17  41            27251901519595882016
  17  42            96473684852140836640
  17  43           340063352671732328032
  17  44          1178456524547741415616
  17  45          4064684967784684815048
  18  27                      1329626720
  18  28                     30441071504
  18  29                    362056297936
  18  30                   1945832222048
  18  31                  10539895689472
  18  32                  47291506772384
  18  33                 220045275992920
  18  34                 920233574683696
  18  35                3925728704964992
  18  36               15628728055793280
  18  37               62623155905634304
  18  38              239636679025605664
  18  39              919104926016214112
  18  40             3408631936063142592
  18  41            12625233807253493960
  18  42            45585157788914129472
  18  43           164116146038929581824
  18  44           579093634517324418176
  18  45          2035518097877978909944
  19  28                       517497440
  19  29                     37449160904
  19  30                    381232476576
  19  31                   2918544942496
  19  32                  14229218083232
  19  33                  72984253475824
  19  34                 319778029507744
  19  35                1446359354287680
  19  36                5962605614096608
  19  37               24958826081912528
  19  38               98215236485827008
  19  39              389033085510646016
  19  40             1477022829180295040
  19  41             5619131205113651400
  19  42            20715116868025409408
  19  43            76291872866969047584
  19  44           274277590791636470528
  19  45           983548753466500106616
  20  29                       477829200
  20  30                     25672652704
  20  31                    528344341344
  20  32                   3508451285632
  20  33                  21498703520696
  20  34                 101172109091200
  20  35                 496340433696672
  20  36                2126625457154512
  20  37                9391154137793960
  20  38               38180468937576928
  20  39              157188454523301984
  20  40              612282351415610048
  20  41             2400064202658937336
  20  42             9045582618019349856
  20  43            34155721209187388320
  20  44           125222683924414947632
  20  45           458750522541141625904
  21  31                     28991654016
  21  32                    481680559616
  21  33                   5131984046416
  21  34                  27664859284512
  21  35                 153501449776000
  21  36                 701610131059200
  21  37                3311179316675816
  21  38               13946704629972512
  21  39               60270712325213504
  21  40              241844594233323392
  21  41              981573277700525272
  21  42             3788900842073074368
  21  43            14710605304610673472
  21  44            55067113515880017312
  21  45           206503765548370033288
  22  32                     14676552000
  22  33                    632017638768
  22  34                   5604937554576
  22  35                  41265301792800
  22  36                 205179939084176
  22  37                1072974542372480
  22  38                4754881694848960
  22  39               21764372389992608
  22  40               90332301649207520
  22  41              382761655061254440
  22  42             1517891961304294016
  22  43             6083847841976049600
  22  44            23290122957572969328
  22  45            89633197737559327504
  23  33                     13784342320
  23  34                    486417369280
  23  35                   7967339875200
  23  36                  50029185011712
  23  37                 307315388300408
  23  38                1472403697944480
  23  39                7320116748252992
  23  40               31647319686911328
  23  41              141257833517201088
  23  42              578137598529264960
  23  43             2407783531209838880
  23  44             9449242253144410944
  23  45            37449510636477320784
  24  34                      6008127600
  24  35                    582165218016
  24  36                   7772265930288
  24  37                  73923175061456
  24  38                 394635033247520
  24  39                2219002297662976
  24  40               10259243688532672
  24  41               48934556331791344
  24  42              207687880402402272
  24  43              906391335191650144
  24  44             3661409583265887968
  24  45            15020783599127809080
  25  35                      3467741760
  25  36                    393416170240
  25  37                  10444175856448
  25  38                  83226400588064
  25  39                 588896707676384
  25  40                2949885360984480
  25  41               15590600338549664
  25  42               69698737182081056
  25  43              322041683286935840
  25  44             1345414670066506368
  25  45             5754834613933632992
  26  37                    416522311224
  26  38                   9251588725152
  26  39                 119488224632096
  26  40                 721232109930368
  26  41                4414493649777944
  26  42               21279436771798992
  26  43              106678245466637664
  26  44              464802334641825664
  26  45             2091993929456498344
  27  38                    211582431968
  27  39                  11572485602016
  27  40                 125330305876160
  27  41                1064192510626992
  27  42                5672428886201280
  27  43               32025996307963456
  27  44              148634646142036896
  27  45              714696477618276144
  28  39                    221089617696
  28  40                   8983818065376
  28  41                 172415849974344
  28  42                1242495996571392
  28  43                8430665566954464
  28  44               42521209315692192
  28  45              225392882735049576
  29  40                     67158561120
  29  41                  10690472071112
  29  42                 166156892630880
  29  43                1795090790178784
  29  44               10484963995402720
  29  45               63440748481177112
  30  41                     79064139336
  30  42                   6977061250672
  30  43                 219548810857696
  30  44                1979833432758992
  30  45               15442111244406720
  31  43                   8058351420000
  31  44                 191027827780512
  31  45                2788483425744136
  32  44                   4217102086624
  32  45                 244631262179328
  33  45                   4338034897776


==> anc/sq_isaw_counts.ser <==
   0   0                               1
   0   1                               4
   0   2                              12
   0   3                              28
   0   4                              68
   0   5                             164
   0   6                             396
   0   7                             940
   0   8                            2244
   0   9                            5324
   0  10                           12668
   0  11                           29940
   0  12                           71012
   0  13                          167468
   0  14                          396172
   0  15                          932628
   0  16                         2201636
   0  17                         5175268
   0  18                        12195660
   0  19                        28632804
   0  20                        67374292
   0  21                       158017740
   0  22                       371354012
   0  23                       870197548
   0  24                      2042809996
   0  25                      4783292988
   0  26                     11218303476
   0  27                     26250429540
   0  28                     61514573604
   0  29                    143857013260
   0  30                    336865512780
   0  31                    787374453524
   0  32                   1842579846180
   0  33                   4304734105324
   0  34                  10067945946588
   0  35                  23511271034436
   0  36                  54959880618788
   0  37                 128296079455572
   0  38                 299764438068916
   0  39                 699511620439772
   0  40                1633720036770172
   0  41                3811119958401828
   0  42                8897494698553468
   0  43               20749815279858940
   0  44               48425725350297676
   0  45              112902657488407540
   0  46              263405878710632372
   0  47              613965422559528820
   0  48             1431976046473852828
   0  49             3336971855659032852
   0  50             7780809982887598076
   0  51            18127880559814457700
   0  52            42257960127956130508
   0  53            98433415470243431948
   0  54           229404093859845161940
   0  55           534260102026237104516
   0  56          1244845744878229154068
   0  57          2898610598939940998828
   0  58          6752478913656866331404
   0  59         15720453064208339665604
   1   3                               8
   1   4                              32
   1   5                              88
   1   6                             256
   1   7                             736
   1   8                            2032
   1   9                            5376
   1  10                           14224
   1  11                           36976
   1  12                           95504
   1  13                          243536
   1  14                          619168
   1  15                         1559168
   1  16                         3916960
   1  17                         9769072
   1  18                        24321552
   1  19                        60199464
   1  20                       148803824
   1  21                       366051864
   1  22                       899559584
   1  23                      2201636848
   1  24                      5384254000
   1  25                     13121348672
   1  26                     31957730688
   1  27                     77595810512
   1  28                    188324523584
   1  29                    455821457552
   1  30                   1102901174992
   1  31                   2662101121168
   1  32                   6423969929856
   1  33                  15468011996248
   1  34                  37237923764960
   1  35                  89470153048896
   1  36                 214938193681600
   1  37                 515427549335840
   1  38                1235897026830976
   1  39                2958571330796160
   1  40                7082011561420096
   1  41               16926778093091936
   1  42               40455547427625920
   1  43               96555249541688536
   1  44              230445798435635280
   1  45              549288831348722432
   1  46             1309287437588403488
   1  47             3117082922336274432
   1  48             7421123882992584112
   1  49            17648423792280433992
   1  50            41971519270030072144
   1  51            99712707384344021688
   1  52           236898586869436206576
   1  53           562277176635829111808
   1  54          1334619454147406075984
   1  55          3164948795770382170872
   1  56          7505803529480754696192
   1  57         17784994994385742575168
   1  58         42143764834003417572176
   1  59         99783941814781112271968
   2   5                              32
   2   6                             128
   2   7                             344
   2   8                            1072
   2   9                            3400
   2  10                            9832
   2  11                           27600
   2  12                           77000
   2  13                          211736
   2  14                          572560
   2  15                         1534512
   2  16                         4072664
   2  17                        10725424
   2  18                        28035128
   2  19                        72831272
   2  20                       188139616
   2  21                       483452824
   2  22                      1236865976
   2  23                      3150044696
   2  24                      7994665480
   2  25                     20209319824
   2  26                     50942982080
   2  27                    127962421824
   2  28                    320687278680
   2  29                    801143366296
   2  30                   1997602076552
   2  31                   4966779763168
   2  32                  12329439232200
   2  33                  30527860386992
   2  34                  75484369163224
   2  35                 186210111217424
   2  36                 458819438538312
   2  37                1128115046251464
   2  38                2770935352917584
   2  39                6792798801813288
   2  40               16637555689291416
   2  41               40676790465262328
   2  42               99373300795931616
   2  43              242364133623772584
   2  44              590707858625828504
   2  45             1437491649208140872
   2  46             3496048479579200872
   2  47             8490332059028179808
   2  48            20608208623611304512
   2  49            49954313140066857200
   2  50           121031607816712582376
   2  51           292873222729293729816
   2  52           708394108486970190608
   2  53          1711431364737425915384
   2  54          4133110162384736635624
   2  55          9970450391427283589208
   2  56         24043721922156690540960
   2  57         57921146447387110559016
   2  58        139487697930107546174960
   2  59        335589961919790188980952
   3   7                             152
   3   8                             528
   3   9                            1384
   3  10                            4608
   3  11                           15552
   3  12                           45744
   3  13                          133888
   3  14                          387616
   3  15                         1107568
   3  16                         3096160
   3  17                         8599096
   3  18                        23578096
   3  19                        64185456
   3  20                       173024384
   3  21                       463678328
   3  22                      1233265856
   3  23                      3263084576
   3  24                      8582263632
   3  25                     22469093128
   3  26                     58540598640
   3  27                    151901759432
   3  28                    392572441312
   3  29                   1010878994776
   3  30                   2594234030272
   3  31                   6635897323056
   3  32                  16925451975888
   3  33                  43042344964208
   3  34                 109188564378480
   3  35                 276241463649304
   3  36                 697378461341008
   3  37                1756218784960648
   3  38                4414419895641376
   3  39               11070985495196232
   3  40               27719222611756608
   3  41               69258011984165360
   3  42              172791614314058544
   3  43              430266172785584880
   3  44             1070001606764242384
   3  45             2656156810242398984
   3  46             6585891308704269152
   3  47            16302386533585352056
   3  48            40311594551202386016
   3  49            99525128735732625040
   3  50           245483012570874836064
   3  51           604613090315502641680
   3  52          1487844863006952440784
   3  53          3656321976038622886744
   3  54          8978184630281629328608
   3  55         22017852344447177305000
   3  56         53957024082539858032192
   3  57        132067453358824332069344
   3  58        323039858038835994902176
   3  59        789261364980275804055760
   4   8                              40
   4   9                             784
   4  10                            2384
   4  11                            6424
   4  12                           22640
   4  13                           76304
   4  14                          226376
   4  15                          676856
   4  16                         2003704
   4  17                         5838576
   4  18                        16673016
   4  19                        47317032
   4  20                       132596472
   4  21                       368941272
   4  22                      1016250008
   4  23                      2783360728
   4  24                      7562084552
   4  25                     20441496192
   4  26                     54893028008
   4  27                    146751422296
   4  28                    390171190880
   4  29                   1033219366400
   4  30                   2723362910848
   4  31                   7152444583128
   4  32                  18709811781944
   4  33                  48782629519944
   4  34                 126753645928480
   4  35                 328368020662312
   4  36                 848108138670536
   4  37                2184512179070336
   4  38                5611837233528840
   4  39               14380127789491960
   4  40               36762005929833440
   4  41               93761760593398448
   4  42              238639260873748208
   4  43              606068531697321584
   4  44             1536333182783684104
   4  45             3886676530803701200
   4  46             9816032883685083552
   4  47            24744671856499467368
   4  48            62281884745731038840
   4  49           156488621049558684608
   4  50           392643774653187610208
   4  51           983565769836817690224
   4  52          2460684717825969087824
   4  53          6146679672614439679888
   4  54         15336264114173378064880
   4  55         38209381863086818512096
   4  56         95094610264365860389920
   4  57        236346497984889556921360
   4  58        586832728699146042147776
   4  59       1455190169941268936251344
   5  10                             384
   5  11                            3552
   5  12                           10096
   5  13                           29776
   5  14                          109200
   5  15                          364512
   5  16                         1100928
   5  17                         3367560
   5  18                        10150912
   5  19                        30120520
   5  20                        87585264
   5  21                       253277880
   5  22                       722572064
   5  23                      2047803792
   5  24                      5741294848
   5  25                     16011001416
   5  26                     44264453024
   5  27                    121786987672
   5  28                    332687835872
   5  29                    904918956560
   5  30                   2446627177808
   5  31                   6589329872032
   5  32                  17655697462032
   5  33                  47140803849544
   5  34                 125309301795344
   5  35                 332023759015176
   5  36                 876344321034768
   5  37                2306182278125992
   5  38                6048303201646848
   5  39               15819264529605080
   5  40               41250324930467728
   5  41              107292446591707576
   5  42              278317089403560160
   5  43              720260112979321752
   5  44             1859461362402077152
   5  45             4789977599245780400
   5  46            12312048358818095744
   5  47            31581904933945447392
   5  48            80850933237398484176
   5  49           206585311214604675096
   5  50           526901204382580674000
   5  51          1341460220175857530032
   5  52          3409641980655550506720
   5  53          8651772977997389321528
   5  54         21920111905417417707872
   5  55         55448291386998637925304
   5  56        140064150722705082101248
   5  57        353274535513809087060232
   5  58        889892162646948188434800
   5  59       2238435053553949471727224
   6  11                             248
   6  12                            2936
   6  13                           15912
   6  14                           45240
   6  15                          149864
   6  16                          538440
   6  17                         1778304
   6  18                         5451800
   6  19                        16961984
   6  20                        51648512
   6  21                       155368816
   6  22                       457831280
   6  23                      1343432440
   6  24                      3885414536
   6  25                     11173492568
   6  26                     31769003776
   6  27                     89899632552
   6  28                    252070974456
   6  29                    703666956504
   6  30                   1949478479424
   6  31                   5379266572952
   6  32                  14748513055504
   6  33                  40287495409016
   6  34                 109448989155112
   6  35                 296331952075176
   6  36                 798508206381792
   6  37                2144957763099744
   6  38                5737814761292568
   6  39               15304291501543568
   6  40               40670273002468448
   6  41              107787746316719912
   6  42              284729657352891208
   6  43              750247552038464928
   6  44             1971033659358556744
   6  45             5166115128339710760
   6  46            13504438727349352792
   6  47            35223667755119963888
   6  48            91652084672839407120
   6  49           237987731892848760160
   6  50           616608504961197881736
   6  51          1594492247584342793664
   6  52          4114898905691892937352
   6  53         10599922238722939434232
   6  54         27254693125288046582504
   6  55         69957017148448489363560
   6  56        179258313171937056002120
   6  57        458584754101326610876712
   6  58       1171315301222612301463080
   6  59       2987156120478152954636848
   7  13                            2880
   7  14                           16976
   7  15                           69296
   7  16                          212160
   7  17                          758600
   7  18                         2634304
   7  19                         8682840
   7  20                        27052976
   7  21                        85248232
   7  22                       261811792
   7  23                       796676448
   7  24                      2374896064
   7  25                      7054822504
   7  26                     20642239184
   7  27                     60100604208
   7  28                    172937690592
   7  29                    495495585840
   7  30                   1406163140624
   7  31                   3974303906192
   7  32                  11144255129856
   7  33                  31131685016400
   7  34                  86386620869168
   7  35                 238873224456576
   7  36                 656735871543712
   7  37                1799694003510208
   7  38                4907182715376720
   7  39               13339761973226680
   7  40               36103622069459168
   7  41               97437082597120360
   7  42              261938391660654576
   7  43              702303831183031064
   7  44             1876424805116480352
   7  45             5001048052252653008
   7  46            13286852705466095968
   7  47            35218678269923315976
   7  48            93085932305244999856
   7  49           245496389923858511816
   7  50           645769017012644667552
   7  51          1695174255910047069880
   7  52          4439345013124135090464
   7  53         11603228432207075511416
   7  54         30261502825743805780624
   7  55         78777779696012230934152
   7  56        204664682528685556056400
   7  57        530794201243196810351640
   7  58       1374045403817712663334176
   7  59       3551070319484094645547712
   8  14                            1136
   8  15                           21640
   8  16                           87560
   8  17                          318528
   8  18                         1071432
   8  19                         3875112
   8  20                        13096840
   8  21                        43170824
   8  22                       136093792
   8  23                       432020304
   8  24                      1334805184
   8  25                      4095967968
   8  26                     12321584344
   8  27                     36951868704
   8  28                    109137528688
   8  29                    320959460744
   8  30                    932743992880
   8  31                   2700182900928
   8  32                   7740902581040
   8  33                  22108756677664
   8  34                  62635300601280
   8  35                 176825403000280
   8  36                 495769272027784
   8  37                1385401931446192
   8  38                3848516206433608
   8  39               10657617830769888
   8  40               29361242558764432
   8  41               80653020610851576
   8  42              220535502437637896
   8  43              601374581967057072
   8  44             1633205340498814856
   8  45             4424009876439917160
   8  46            11939942563724579824
   8  47            32146467684691933048
   8  48            86263840024645330528
   8  49           230956017240448898584
   8  50           616489432419466141376
   8  51          1642034510071354471248
   8  52          4361623071477666123680
   8  53         11561794507481271825496
   8  54         30571038293053133889656
   8  55         80677684425124381055376
   8  56        212417809370471441241784
   8  57        558251853233716851752784
   8  58       1463996170112248753195680
   8  59       3832583883718519143909672
   9  15                             552
   9  16                           15120
   9  17                          122864
   9  18                          420848
   9  19                         1549512
   9  20                         5477664
   9  21                        19574080
   9  22                        65370480
   9  23                       216120480
   9  24                       687286704
   9  25                      2193719992
   9  26                      6813880544
   9  27                     21058588048
   9  28                     63840117008
   9  29                    192982041360
   9  30                    574541294736
   9  31                   1704146568392
   9  32                   4994671910704
   9  33                  14587536455872
   9  34                  42187172117264
   9  35                 121586738459872
   9  36                 347551692030128
   9  37                 990209382129048
   9  38                2801471426739584
   9  39                7901128614526288
   9  40               22149030354817584
   9  41               61906309239553496
   9  42              172109381338179840
   9  43              477153139636280272
   9  44             1316636554877645120
   9  45             3623460251304464576
   9  46             9930130649968431440
   9  47            27145510279564569856
   9  48            73926165883748881856
   9  49           200848276801747914656
   9  50           543814018185744681360
   9  51          1469118072887767962360
   9  52          3956473630333965217888
   9  53         10632475097150564062064
   9  54         28491847377838738080784
   9  55         76195329227371770472840
   9  56        203233979252055674087568
   9  57        541040147596223427967040
   9  58       1436847771894281773864736
   9  59       3808885220334166561272256
  10  17                           13384
  10  18                          121632
  10  19                          619840
  10  20                         2074824
  10  21                         7947808
  10  22                        28119392
  10  23                        99156144
  10  24                       329634576
  10  25                      1092396712
  10  26                      3493095568
  10  27                     11190374880
  10  28                     34902982528
  10  29                    108502565392
  10  30                    330981621496
  10  31                   1007094663968
  10  32                   3018401772888
  10  33                   9017821729728
  10  34                  26621992540800
  10  35                  78344970389312
  10  36                 228290832656408
  10  37                 663137244947784
  10  38                1910359927439760
  10  39                5486607244496256
  10  40               15646156694462184
  10  41               44487457624236680
  10  42              125715957765942560
  10  43              354261527169020152
  10  44              992900725742937160
  10  45             2775393625497120656
  10  46             7720698077338097944
  10  47            21423034225109168320
  10  48            59188551496008115720
  10  49           163132533811011440016
  10  50           447877725685535709720
  10  51          1226805658236397238248
  10  52          3348605272113853621352
  10  53          9120069422416114163568
  10  54         24759271814480721867024
  10  55         67076343467597391871704
  10  56        181184943207100248578856
  10  57        488438229484393984250832
  10  58       1313165140172009388819120
  10  59       3523743078419031955999640
  11  18                            4352
  11  19                          136760
  11  20                          732688
  11  21                         3026536
  11  22                        10652416
  11  23                        41168960
  11  24                       143761072
  11  25                       503327424
  11  26                      1670265856
  11  27                      5548536744
  11  28                     17809176192
  11  29                     57217063432
  11  30                    179128189200
  11  31                    559660994448
  11  32                   1716200607808
  11  33                   5251295203248
  11  34                  15830323994560
  11  35                  47591648440792
  11  36                 141384917803328
  11  37                 418840297796560
  11  38                1228576427160096
  11  39                3593454732670504
  11  40               10423291310909376
  11  41               30148815156464640
  11  42               86582339418276448
  11  43              247966499932106720
  11  44              705754138535491760
  11  45             2003359928514513032
  11  46             5655668955777520432
  11  47            15925709180144690240
  11  48            44626878225367800656
  11  49           124747004847256760896
  11  50           347188241099349873136
  11  51           964010406050561349912
  11  52          2666140827410497652480
  11  53          7357175509662353851440
  11  54         20229243876143928430288
  11  55         55503202433560936818720
  11  56        151785668746540729415920
  11  57        414242463217728838308128
  11  58       1127116423657621317210160
  11  59       3060788146655027010022344
  12  19                            4024
  12  20                           89808
  12  21                          957152
  12  22                         3897232
  12  23                        15388360
  12  24                        56177672
  12  25                       213456128
  12  26                       738237744
  12  27                      2570751592
  12  28                      8520509448
  12  29                     28341116200
  12  30                     91179085984
  12  31                    293527171680
  12  32                    921903228848
  12  33                   2892043688696
  12  34                   8907276150424
  12  35                  27383742017384
  12  36                  82962694197864
  12  37                 250761159690416
  12  38                 749050161997768
  12  39                2231847829945456
  12  40                6584865180605608
  12  41               19377394956655648
  12  42               56549407740912944
  12  43              164597763241062456
  12  44              475669573395139600
  12  45             1371092216350820752
  12  46             3927445631212843384
  12  47            11221770278051278560
  12  48            31886997620103657528
  12  49            90387379517414622384
  12  50           254955286497843006600
  12  51           717463140591046820296
  12  52          2010083056397435786416
  12  53          5618837656082600592528
  12  54         15643726889273730375072
  12  55         43460110439832951280952
  12  56        120297879305922747006096
  12  57        332292141458657999117840
  12  58        914812837202460340062280
  12  59       2513485182791715443029280
  13  21                           92672
  13  22                          879984
  13  23                         5435344
  13  24                        20226016
  13  25                        81014432
  13  26                       296240880
  13  27                      1104110528
  13  28                      3801261136
  13  29                     13175313112
  13  30                     43654101472
  13  31                    145267155480
  13  32                    468102133056
  13  33                   1509501558472
  13  34                   4754537357952
  13  35                  14965274766024
  13  36                  46264924493136
  13  37                 142813585256872
  13  38                 434564794732560
  13  39                1319686015896256
  13  40                3961100803913648
  13  41               11862647335022688
  13  42               35180959011654432
  13  43              104087900073261416
  13  44              305414173177470048
  13  45              893975655877979424
  13  46             2598060637711455616
  13  47             7532234794538404648
  13  48            21700759015080520240
  13  49            62372573760150091608
  13  50           178280203338893549440
  13  51           508399520500146963712
  13  52          1442632594889862094144
  13  53          4084402062494783803136
  13  54         11512363832109173847888
  13  55         32378353712786675027064
  13  56         90696240948654028399232
  13  57        253519413785624806540280
  13  58        706043954955854548240992
  13  59       1962334259520306476933096
  14  22                           36616
  14  23                         1055168
  14  24                         6094656
  14  25                        28788488
  14  26                       107863072
  14  27                       431776568
  14  28                      1559432008
  14  29                      5728094224
  14  30                     19640999408
  14  31                     67814956208
  14  32                    224628774216
  14  33                    747192872864
  14  34                   2410247652672
  14  35                   7783321213368
  14  36                  24573830427448
  14  37                  77560661732336
  14  38                 240545769357168
  14  39                 745141256393888
  14  40                2276029092087336
  14  41                6940235795967176
  14  42               20920317023324520
  14  43               62934718214067888
  14  44              187505502095766632
  14  45              557438243682884880
  14  46             1643604135106336336
  14  47             4835308968632089408
  14  48            14123681890036574344
  14  49            41161380264702785768
  14  50           119209282691490696080
  14  51           344473101899708306368
  14  52           989891534267446209168
  14  53          2838320720297976588128
  14  54          8097978176668717049608
  14  55         23054501093894691350544
  14  56         65341372013015297812448
  14  57        184803744456258893867904
  14  58        520554079429010165102376
  14  59       1463318639074539288160168
  15  23                           31976
  15  24                          719680
  15  25                         8010472
  15  26                        35443584
  15  27                       153591136
  15  28                       582967680
  15  29                      2293093864
  15  30                      8199349904
  15  31                     29779234192
  15  32                    101707083008
  15  33                    350147843912
  15  34                   1159268216112
  15  35                   3853192249160
  15  36                  12439816828816
  15  37                  40218582883856
  15  38                 127236165030992
  15  39                 402512407350704
  15  40                1251823210499520
  15  41                3889648223365184
  15  42               11920878397318128
  15  43               36481541471533408
  15  44              110385577586301744
  15  45              333408275465701120
  15  46              997448102967416240
  15  47             2978157484947145928
  15  48             8819643536369468560
  15  49            26064785015672770544
  15  50            76483876747669151504
  15  51           223958290953986505328
  15  52           651703470704620464624
  15  53          1892398353108546682504
  15  54          5464669226686363453472
  15  55         15747216884255176561680
  15  56         45152593248519851002672
  15  57        129201089281364187547344
  15  58        368042377323256635991456
  15  59       1046295868402666282985920
  16  24                            8648
  16  25                          806000
  16  26                         7415000
  16  27                        49158664
  16  28                       196760664
  16  29                       837491816
  16  30                      3149496568
  16  31                     12155893872
  16  32                     43154770808
  16  33                    155180897696
  16  34                    528244320096
  16  35                   1813481195392
  16  36                   5999137209984
  16  37                  19921507091832
  16  38                  64356911704704
  16  39                 208253037057312
  16  40                 659942596147736
  16  41                2091743335511112
  16  42                6521095327557424
  16  43               20316084483178864
  16  44               62449028914296296
  16  45              191723240439704720
  16  46              582079176563693016
  16  47             1764418158430556728
  16  48             5298161465369068096
  16  49            15880691562067505680
  16  50            47216516939078577304
  16  51           140115458724427571544
  16  52           412868862381976455512
  16  53          1214168518513255392368
  16  54          3548492536146251053296
  16  55         10349995003965284884696
  16  56         30021435968532615550048
  16  57         86907329744500426010416
  16  58        250335360997259669255648
  16  59        719667314828143412488296
  17  26                          420752
  17  27                         9304824
  17  28                        54010656
  17  29                       277413752
  17  30                      1095546624
  17  31                      4574679488
  17  32                     16944893200
  17  33                     64403265088
  17  34                    227100869584
  17  35                    810011585656
  17  36                   2750159056320
  17  37                   9413632521400
  17  38                  31111949290384
  17  39                 103219043258144
  17  40                 333619863426352
  17  41                1080268947081056
  17  42                3428208795658864
  17  43               10883626394138000
  17  44               34002029552643664
  17  45              106177301676969096
  17  46              327236300393350192
  17  47             1007486516031038048
  17  48             3068059043428526304
  17  49             9329934005749076408
  17  50            28109706621909415808
  17  51            84552203871766241296
  17  52           252297346140968655168
  17  53           751502917324387495008
  17  54          2222840184625069773312
  17  55          6562690952451055564920
  17  56         19256183898702230930384
  17  57         56394741351579679083672
  17  58        164252541607818229752464
  17  59        477487614138731614291208
  18  27                          361904
  18  28                         7196904
  18  29                        72722448
  18  30                       333725064
  18  31                      1556104432
  18  32                      6108239504
  18  33                     24849554328
  18  34                     91043629952
  18  35                    341269250136
  18  36                   1195541349504
  18  37                   4236279016096
  18  38                  14348587974400
  18  39                  48965872986288
  18  40                 161676184194848
  18  41                 535886768995144
  18  42                1732684406529552
  18  43                5613019457977392
  18  44               17834282280785928
  18  45               56696476837721272
  18  46              177456934619929928
  18  47              555266476468116704
  18  48             1715339163455235672
  18  49             5294458048304947528
  18  50            16167062796921880784
  18  51            49306202391880706576
  18  52           149003645048352462160
  18  53           449621828521942184832
  18  54          1346044550192009546040
  18  55          4023089204155614446872
  18  56         11941216599557859368880
  18  57         35382245143282852526200
  18  58        104197321590472969565416
  18  59        306304837510733673325184
  19  28                          130352
  19  29                         8047816
  19  30                        70934544
  19  31                       463134880
  19  32                      1955363712
  19  33                      8762203184
  19  34                     33777747136
  19  35                    134402130648
  19  36                    488333730800
  19  37                   1807558226256
  19  38                   6297260746880
  19  39                  22188888180392
  19  40                  74979044309936
  19  41                 255134123826184
  19  42                 841625651771696
  19  43                2787028101780168
  19  44                9013485356624400
  19  45               29208064936958520
  19  46               92898456441438288
  19  47              295674421045122376
  19  48              926960389086043248
  19  49             2905661353842855872
  19  50             8995083855042030672
  19  51            27826242473656536016
  19  52            85179463133331625392
  19  53           260458950372893029800
  19  54           789283336818723177760
  19  55          2388583231387121539896
  19  56          7172234815278471445904
  19  57         21503556428787946284264
  19  58         64030462069805896628512
  19  59        190352749958906335579696
  20  29                          107984
  20  30                         5094168
  20  31                        90326760
  20  32                       519172032
  20  33                      2742555640
  20  34                     11340040832
  20  35                     49020077672
  20  36                    185639044584
  20  37                    725595746792
  20  38                   2614479908976
  20  39                   9574139902016
  20  40                  33199933068808
  20  41                 116380162183896
  20  42                 392356423470656
  20  43                1331476258518656
  20  44                4388235072529008
  20  45               14517817540251792
  20  46               46958394778353824
  20  47              152195652246840608
  20  48              484493565634043736
  20  49             1543551013618464592
  20  50             4846137426408944432
  20  51            15214668061271505112
  20  52            47188991330749280144
  20  53           146273786151966641888
  20  54           448762848519800682232
  20  55          1375460822463329642128
  20  56          4178638760614756427344
  20  57         12679109805805266767088
  20  58         38176541154897680357104
  20  59        114787727271430809321592
  21  31                         5251008
  21  32                        76516752
  21  33                       703977744
  21  34                      3302756032
  21  35                     16035341312
  21  36                     64963108576
  21  37                    271663920168
  21  38                   1016320589296
  21  39                   3909085321872
  21  40                  13973703043664
  21  41                  50718347723096
  21  42                 175155688687632
  21  43                 611064202427520
  21  44                2055587115782272
  21  45                6958223763521352
  21  46               22912494662190928
  21  47               75730821078904624
  21  48              244968871531601280
  21  49              794031838152048648
  21  50             2529581042457212064
  21  51             8065751643696271368
  21  52            25355699615627926624
  21  53            79716112395415562656
  21  54           247662888493246607968
  21  55           769086047025439374016
  21  56          2364324132963498410496
  21  57          7262249839408097600112
  21  58         22113507162193980680592
  21  59         67260523952543234144152
  22  32                         2451984
  22  33                        92411248
  22  34                       718593032
  22  35                      4590765840
  22  36                     20094926280
  22  37                     93029010016
  22  38                    367153643800
  22  39                   1497057936448
  22  40                   5545117190168
  22  41                  21018914280648
  22  42                  74615805199248
  22  43                 268747267340232
  22  44                 924641253096608
  22  45                3211560064385904
  22  46               10781167154146096
  22  47               36409199693223768
  22  48              119787205922944856
  22  49              395549152968097408
  22  50             1279488264978347312
  22  51             4147321257292992568
  22  52            13220730326878374056
  22  53            42185138053427684832
  22  54           132765103492548117368
  22  55           417916246649825153704
  22  56          1300376352732798641168
  22  57          4044767914631615891880
  22  58         12457449431138267318320
  22  59         38339178722023660694608
  23  33                         2124016
  23  34                        66217504
  23  35                       948009912
  23  36                      5226294096
  23  37                     28148212408
  23  38                    120009408512
  23  39                    531809443152
  23  40                   2056124482608
  23  41                   8216660905024
  23  42                  30143005998048
  23  43                 112834397379944
  23  44                 398172268985792
  23  45                1424286254644048
  23  46                4883432795499520
  23  47               16892985174510376
  23  48               56599772355863456
  23  49              190725578205646192
  23  50              626964443842061152
  23  51             2068367028298683584
  23  52             6690203175231396592
  23  53            21684455345490932144
  23  54            69162846637355692160
  23  55           220819601448461228288
  23  56           695667734648184924512
  23  57          2192210148854887344496
  23  58          6830682032744526880848
  23  59         21278004594302790254744
  24  34                          842120
  24  35                        73249088
  24  36                       866122136
  24  37                      7210320464
  24  38                     34019146856
  24  39                    169750903744
  24  40                    702893660336
  24  41                   3003436485104
  24  42                  11447511871208
  24  43                  44932053532704
  24  44                 163363747688464
  24  45                 605026395468504
  24  46                2123779187989000
  24  47                7549693384910080
  24  48               25802841955148344
  24  49               88925948144993048
  24  50              297404803416315248
  24  51             1000111057440600720
  24  52             3284920879077415464
  24  53            10827062896884311520
  24  54            35017115065510151560
  24  55           113486833423058663488
  24  56           362135532547517556664
  24  57          1156794185112397814360
  24  58          3647646907362940510656
  24  59         11505771164154182709832
  25  35                          458696
  25  36                        46006704
  25  37                      1082656960
  25  38                      7641734992
  25  39                     47596370584
  25  40                    212801280048
  25  41                   1006582607904
  25  42                   4047186944640
  25  43                  16830019248016
  25  44                  63388109562592
  25  45                 244871782259296
  25  46                 883297151282960
  25  47                3241092341684024
  25  48               11322936484888800
  25  49               40024377558394304
  25  50              136387941817315056
  25  51              468431042247420928
  25  52             1563957842772468048
  25  53             5249090826713834824
  25  54            17227108963276472288
  25  55            56729366156663918296
  25  56           183451641018819802336
  25  57           594463358566046483248
  25  58          1897674818344800039264
  25  59          6064462049296475094880
  26  37                        45293464
  26  38                       898463736
  26  39                     10262186440
  26  40                     55035023176
  26  41                    299536787736
  26  42                   1298673645328
  26  43                   5858857220160
  26  44                  23048008004976
  26  45                  93756958242280
  26  46                 349253772418616
  26  47                1330831132107032
  26  48                4767203128713720
  26  49               17348833088478736
  26  50               60346641166792424
  26  51              212219068063887168
  26  52              721177028766873480
  26  53             2469071028998482408
  26  54             8230302354039839000
  26  55            27572823390973767824
  26  56            90421188871544262680
  26  57           297498657576650191552
  26  58           961902550291095436520
  26  59          3116438653009403911240
  27  38                        21402144
  27  39                      1049346944
  27  40                     10146154848
  27  41                     76296073200
  27  42                    364027696960
  27  43                   1844931765624
  27  44                   7737066350816
  27  45                  33631215099056
  27  46                 130199903771328
  27  47                 519535787908464
  27  48                1916258373621008
  27  49                7216144087540552
  27  50               25689073477414064
  27  51               92801385706546424
  27  52              321521258343338976
  27  53             1125385769937133984
  27  54             3814619369695752880
  27  55            13021645512242130112
  27  56            43340129925995608016
  27  57           144945956985832023216
  27  58           474969354907904373072
  27  59          1561384782522546510024
  28  39                        20798616
  28  40                       763005920
  28  41                     13088281064
  28  42                     84292256496
  28  43                    509910302816
  28  44                   2320912866744
  28  45                  11112524648520
  28  46                  45262372649456
  28  47                 191235695003912
  28  48                 730385018642176
  28  49                2865846174672624
  28  50               10478560708196048
  28  51               39052515088784960
  28  52              138250713376365352
  28  53              496122739741137520
  28  54             1712591175674156520
  28  55             5968647369446820528
  28  56            20183443126319590680
  28  57            68710379325494514080
  28  58           228362192878136260536
  28  59           762484405662105861040
  29  40                         5959056
  29  41                       849952200
  29  42                     11893859568
  29  43                    114662653440
  29  44                    601380933344
  29  45                   3273625108568
  29  46                  14369051073904
  29  47                  65595204910576
  29  48                 261484988576208
  29  49                1079142750120616
  29  50                4072266715109824
  29  51               15748090854650424
  29  52               57137340405374224
  29  53              210995672884613256
  29  54              743181546184562224
  29  55             2650971345204236960
  29  56             9120140113453733904
  29  57            31659551153606773224
  29  58           106822594474354943360
  29  59           362729702821971634032
  30  41                         6480136
  30  42                       520854040
  30  43                     14770182536
  30  44                    119823184840
  30  45                    836415664896
  30  46                   4023246832032
  30  47                  20468718871360
  30  48                  86729745150936
  30  49                 381657855312352
  30  50                1495958109320632
  30  51                6050066845605472
  30  52               22589614478378136
  30  53               86259062738863472
  30  54              310812496591535816
  30  55             1138368266311015376
  30  56             3991153918379277496
  30  57            14159001110187753536
  30  58            48559034405940780608
  30  59           167952805342963048520
  31  43                       564129888
  31  44                     12128977712
  31  45                    159231566280
  31  46                    951438713696
  31  47                   5644814753504
  31  48                  25942282128640
  31  49                 124765706957640
  31  50                 513871903356944
  31  51                2196951954619432
  31  52                8487459808097040
  31  53               33732061580369952
  31  54              124774099943442384
  31  55              471176357090228192
  31  56             1687256635662316176
  31  57             6134160959801227104
  31  58            21415679385248941104
  31  59            75595353493242582848
  32  44                       277473312
  32  45                     14627258112
  32  46                    155761967896
  32  47                   1309912200664
  32  48                   6760400931112
  32  49                  36716567704224
  32  50                 162127871948768
  32  51                 745231849214664
  32  52                3003807417369496
  32  53               12535475753555632
  32  54               47819046260171952
  32  55              187197675128552552
  32  56              686703798263235184
  32  57             2567638406627027672
  32  58             9143008962435471432
  32  59            33018648158303031912
  33  45                       268526128
  33  46                     10702055760
  33  47                    202306271024
  33  48                   1428155607440
  33  49                   9439088239536
  33  50                  45565985484240
  33  51                 231717757299688
  33  52                 988301360138832
  33  53                4385477469284520
  33  54               17367224987220848
  33  55               70995533632992224
  33  56              267837507242480672
  33  57             1034725606158023208
  33  58             3767618671147844048
  33  59            13963350372496440456
  34  46                       111351736
  34  47                     12274229584
  34  48                    183798365400
  34  49                   1941092386256
  34  50                  10991631292992
  34  51                  64148246970768
  34  52                 295777411930400
  34  53                1424840797176128
  34  54                5915691964539440
  34  55               25507669286346992
  34  56               99499239177308672
  34  57              399576802235917928
  34  58             1492721481728593680
  34  59             5699845283920991104
  35  47                        93587768
  35  48                      7991370224
  35  49                    231186225048
  35  50                   2016327180272
  35  51                  15258855262112
  35  52                  77926727656160
  35  53                 420208866954080
  35  54                1860767419637424
  35  55                8590002524630128
  35  56               34910916070298368
  35  57              146933940141024904
  35  58              565696353641137584
  35  59             2236905728172315384
  36  48                        27070560
  36  49                      8838313352
  36  50                    194000503136
  36  51                   2689192269944
  36  52                  17220581977112
  36  53                 109231534539024
  36  54                 526865496971920
  36  55                2667548517054568
  36  56               11431935477975208
  36  57               51011632759705600
  36  58              203641309545847944
  36  59              839572270112703272
  37  50                      4959776096
  37  51                    237715729248
  37  52                   2643929379168
  37  53                  23690868490976
  37  54                 129769005056304
  37  55                 744738141995264
  37  56                3430622824976464
  37  57               16514125245384024
  37  58               68979594928924192
  37  59              299245772201320840
  38  51                      4951722672
  38  52                    182736492808
  38  53                   3463908877216
  38  54                  25782092932792
  38  55                 181013058725312
  38  56                 917051842826320
  38  57                4892705665509512
  38  58               21685102755094184
  38  59              100300819534367248
  39  52                      2328779184
  39  53                    214251404536
  39  54                   3205419375472
  39  55                  35127367800176
  39  56                 209840961055152
  39  57                1290247885609072
  39  58                6196202081776864
  39  59               31174097288461856
  40  53                      2295348520
  40  54                    150463572576
  40  55                   4095023470256
  40  56                  36680140352960
  40  57                 291331341860048
  40  58                1559299070436000
  40  59                8794626013754512
  41  54                       687431344
  41  55                    170215527008
  41  56                   3558981218352
  41  57                  49285842609768
  41  58                 328580332391760
  41  59                2185361579731448
  42  55                       703621240
  42  56                    106059738784
  42  57                   4432110438376
  42  58                  49217354349944
  42  59                 453229359438736
  43  57                    115878433128
  43  58                   3588294817456
  43  59                  65068891514696
  44  58                     61876898584
  44  59                   4362350196176
  45  59                     62238502872

